MM Algorithms for Statistical Estimation in Quantile Regression

Quantile regression \parencite{Koenker1978} is a robust and practically useful way to efficiently model quantile varying correlation and predict varied response quantiles of interest. This article constructs and tests MM algorithms, which are simple to code and have been suggested superior to some other prominent quantile regression methods in nonregularized problems \parencite{Pietrosanu2017}, in an array of linear quantile regression settings. Simulation studies comparing MM to existing tested methods and applications to various real data sets have corroborated our algorithms' effectiveness.

==> supp/linear_quantile_regression/ns.R <==
rm(list = ls())
library(splines)
quan = (1:99)/100 # the predictor variable
B = ns(quan, Boundary.knots = c(0.25,0.75), knots=c(0.5), intercept=T)
matplot(quan,B,type="l")
matplot(quan,ns(quan, Boundary.knots = c(0.25,0.75), knots=c(0.5)),type="l")
matplot(quan,ns(quan, Boundary.knots = c(0,1), knots=c(0.25,0.5,0.75)),type="l")
matplot(quan,ns(quan, Boundary.knots = c(0.2,0.8), knots=c(0.4,0.6)),type="l")
nsb = ns(quan,df=3)

knots=c(0.25,0.5,0.75)
b.vec.spline <- function(q, knots){
  h = length(knots)
  qlast = knots[h]
  qseclast = knots[h-1]
  result = c(1, q)
  for (i in 1:(h-2)) {
    knot = knots[i]
    result = c(result, 
               (q>knot)*(q-knot)^3 - (q>qseclast)*(q-qseclast)^3*(qlast-knot)/(qlast-qseclast) +
                 (q>qlast)*(q-qlast)^3*(qseclast-knot)/(qlast-qseclast) )
  }
  return(result)
}### natural spline base functions of q; length(b.vec.spline(q, knots)) = h
b = sapply(quan, b.vec.spline, knots)
nsb = t(b)


==> supp/linear_quantile_regression/qMMpollution.R <==
rm(list=ls())
library(SMPracticals)
attach(pollution)
library(quantreg)
y <- log(mort)
n = length(y) #60 here
X <- cbind(rep(1,n), prec, nonw, wwdrk, so)
set.seed(29)

######### directly solve for theta (or beta) #########
###### using MM according to Quantile Regression via an MM Algorithm paper ######
#epsilon = 0.00001 # define perturbation (perturbation is very important!!!)
qMM <- function(y,X,epsilon,quantiles, N){
  n = length(y)
  p = ncol(X) #(1+4) one intercept, 4 explanatory variables
  #N = 5000 # number of iterations
  numq = length(quantiles)
  result = matrix(0,p,numq) # the betas we get from MM
  for(qi in 1:numq){
    q = quantiles[qi]
    d = rep(4*q-2,n) # n by 1 vector
    beta.ini = rep(0,p)
    beta_k = beta.ini # p by 1
    for (k in 0:N){
      r_k = y - X%*%beta_k #n by 1 vector; residual based on current beta
      A = diag(as.numeric(1/(abs(r_k)+epsilon))) #n by n diagonal matrix
      beta.new = (solve(t(X)%*%A%*%X))%*%(t(X)%*%A%*%y+t(X)%*%d/2)
      beta_k = beta.new
      k = k+1
    }
    if (qi==1) result = beta.new 
    else result = cbind(result, beta.new)
  }
  colnam = paste("q = ", as.character(quantiles), sep="")
  colnames(result)= colnam
  return(result)
}
quants <- seq(0.1, 0.9, length = 5) #c(0.1, 0.3, 0.5, 0.7, 0.9)
qfit <- rq(y~prec+nonw+wwdrk+so, tau = quants) # using rq - or qfit <- rq(y~X[,2:5], tau = quants)
round(qfit$coefficients, digits = 5)
mmfit <- qMM(y, X, 1e-10, quants, 100000)
round(mmfit, digits = 5)
summary(mmfit - qfit$coefficients)
# q = 0.1              q = 0.3              q = 0.5              q = 0.7              q = 0.9          
# Min.   :-1.641e-10   Min.   :-3.114e-11   Min.   :-3.385e-09   Min.   :-5.160e-10   Min.   :-1.468e-09  
# 1st Qu.:-7.004e-11   1st Qu.:-1.727e-11   1st Qu.:-1.763e-10   1st Qu.:-2.543e-11   1st Qu.:-4.033e-11  
# Median :-5.080e-13   Median :-3.791e-12   Median :-4.370e-11   Median :-2.414e-11   Median :-1.034e-12  
# Mean   : 1.871e-09   Mean   : 3.011e-10   Mean   :-6.664e-10   Mean   :-8.063e-11   Mean   :-2.800e-10  
# 3rd Qu.: 6.733e-11   3rd Qu.: 9.145e-13   3rd Qu.: 3.754e-11   3rd Qu.:-5.709e-13   3rd Qu.: 4.867e-11  
# Max.   : 9.523e-09   Max.   : 1.557e-09   Max.   : 2.356e-10   Max.   : 1.630e-10   Max.   : 6.040e-11 
summary(abs(mmfit - qfit$coefficients))
# q = 0.1             q = 0.3             q = 0.5             q = 0.7             q = 0.9         
# Min.   :5.080e-13   Min.   :9.145e-13   Min.   :3.754e-11   Min.   :5.709e-13   Min.   :1.034e-12  
# 1st Qu.:6.733e-11   1st Qu.:3.791e-12   1st Qu.:4.370e-11   1st Qu.:2.414e-11   1st Qu.:4.033e-11  
# Median :7.004e-11   Median :1.727e-11   Median :1.763e-10   Median :2.543e-11   Median :4.867e-11  
# Mean   :1.965e-09   Mean   :3.220e-10   Mean   :7.756e-10   Mean   :1.458e-10   Mean   :3.236e-10  
# 3rd Qu.:1.641e-10   3rd Qu.:3.114e-11   3rd Qu.:2.356e-10   3rd Qu.:1.630e-10   3rd Qu.:6.040e-11  
# Max.   :9.523e-09   Max.   :1.557e-09   Max.   :3.385e-09   Max.   :5.160e-10   Max.   :1.468e-09  
max(abs(mmfit - qfit$coefficients)) # 9.523191e-09
hist(mmfit - qfit$coefficients)

setwd("C:/Users/annie/OneDrive - National University of Singapore/Documents/PhD/research/FYP github repos/MMquantreg/linear quantile regression/results") 
library(xtable)
xt = xtable(data.frame(cbind(mmfit, qfit$coefficients)), digits = 14)
names(xt) = rep(as.character(quants), 2)
latex <- print.xtable(xt, print.results = FALSE, scalebox = 1)
writeLines(
  c(
    "\\documentclass[12pt]{article}",
    "\\usepackage{graphicx}",
    "\\begin{document}",
    "\\thispagestyle{empty}",
    latex,
    "\\end{document}"
  ),
  "qMMrqCOEFpollution1e-10N100000.tex"
)
tools::texi2pdf("table.tex", clean = TRUE)










==> supp/linear_quantile_regression/qrcmMMcombinedQuantilePlotsCoefPlots.R <==
rm(list=ls())
library(SMPracticals)
attach(pollution)
library(quantreg)
library(qrcm)
library(tidyverse)
library(ggpubr)
library(latex2exp)
b.vec <- function(q){
  c(1, log(q), log(1-q)) 
}
b.vec.spline <- function(q, knots){
  h = length(knots)
  qlast = knots[h]
  qseclast = knots[h-1]
  result = c(1, q)
  for (i in 1:(h-2)) {
    knot = knots[i]
    result = c(result, 
               (q>knot)*(q-knot)^3 - (q>qseclast)*(q-qseclast)^3*(qlast-knot)/(qlast-qseclast) +
                 (q>qlast)*(q-qlast)^3*(qseclast-knot)/(qlast-qseclast) )
  }
  return(result)
}
projDirec <- "C:/Users/annie/OneDrive - National University of Singapore/Documents/PhD/research/FYP github repos/MMquantreg"
setwd(paste(projDirec, "linear quantile regression/results", sep = "/"))
load("qrcmMMfit10000_1e-10q1000.RData") # qrcmMMfit
qrcmMMfitLogistic <- qrcmMMfit
load("qrcmMMspline3fit10000_1e-10q1000c(0.25, 0.5, 0.75).RData") # qrcmMMfitSpline3
qrcmMMfitSpline3a <- qrcmMMfitSpline3
load("qrcmMMspline4fit10000_1e-10q1000c(0.1, 0.4, 0.6, 0.9).RData") # qrcmMMfitSpline4
qrcmMMfitSpline4a <- qrcmMMfitSpline4
rm(qrcmMMfit, qrcmMMfitSpline3, qrcmMMfitSpline4)
load("qrcmMMspline5fit10000_5e-5q1000c(0.1, 0.3, 0.5, 0.7, 0.9).RData") # qrcmMMfitSpline5
load("qrcmMMspline3fit10000_1e-10q1000c(0.1, 0.5, 0.9).RData") # qrcmMMfitSpline3b
load("qrcmMMspline4fit10000_1e-10q1000c(0.1, 0.3, 0.7, 0.9).RData") # qrcmMMfitSpline4b
load("qrcmMMspline4fit10000_1e-10q1000c(0.2, 0.4, 0.6, 0.8).RData") # qrcmMMfitSpline4c
############### run each of the following 3 portions after this starting portion ###############


############ quantile plots (q vs predicted yhat at meanx) and q vs coefficients plots ############
y <- log(mort)
n = length(y) #60 here
X <- cbind(rep(1,n), prec, nonw, wwdrk, so)
x = X[,-1]
test.x = colMeans(X)
test.quant = ppoints(1000)
baseVecTestQuantiles <- sapply(test.quant, b.vec)
qfit <- rq(y~prec+nonw+wwdrk+so, tau = test.quant)
setwd("../../plots/linQRmultipleQuantiles")
##### q logistic basis 
qrcmfit = iqr(y~x, formula.p = ~log(p) + log(1-p))
qrcmQuantilePlotsDF <- data.frame(qgrid = test.quant, rq = t(test.x%*%qfit$coefficients),
                                  qrcmLogistic = t(test.x%*%qrcmfit$coefficients%*%baseVecTestQuantiles),
                                  MMlogistic = t(test.x%*%qrcmMMfitLogistic%*%baseVecTestQuantiles))
quantilePlotQlogistic <- ggplot(qrcmQuantilePlotsDF, aes(x = qgrid)) + labs(x = "Quantile Order", y = TeX("Predicted $\\,\\hat{y}$")) +
  geom_line(aes(y = rq, color = "rq")) + # orange 
  geom_line(aes(y = MMlogistic, color = "MM")) + # green
  geom_line(aes(y = qrcmLogistic, color = "qrcm")) + # blue
  scale_color_manual(values = c("#55CC11", "#1177CC", "#FFAA11"), guide = guide_legend(title="Method", label.position="right", nrow=3)) + 
  ggtitle("Logistic Basis for Quantiles") + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), 
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), plot.title = element_text(hjust = 0.5)) 
quantilePlotQlogistic
ggsave("quantilePlotQlogistic.png", width = 10, height = 8, units="cm")
##### q natural spline (ns) basis 
basefunc <- function(q, knots, i){
  h = length(knots)
  qlast = knots[h]
  qseclast = knots[h-1]
  knot = knots[i]
  return((q>knot)*(q-knot)^3 - (q>qseclast)*(q-qseclast)^3*(qlast-knot)/(qlast-qseclast) +
           (q>qlast)*(q-qlast)^3*(qseclast-knot)/(qlast-qseclast) )
} 
### with 5 knots 0.1, 0.3, 0.5, 0.7, 0.9
knots = c(0.1, 0.3, 0.5, 0.7, 0.9)
qrcmfit = iqr(y~x, formula.p = ~p + basefunc(p,knots,1) + basefunc(p,knots,2) + basefunc(p,knots,3))
baseVecTestQuantiles <- sapply(test.quant, b.vec.spline, knots)
qrcmQuantilePlotsDF <- qrcmQuantilePlotsDF %>% mutate(qrcmSpline5 = t(test.x%*%qrcmfit$coefficients%*%baseVecTestQuantiles),
                                                      MMspline5 = t(test.x%*%qrcmMMfitSpline5%*%baseVecTestQuantiles))
quantilePlotQspline5 <- ggplot(qrcmQuantilePlotsDF, aes(x = qgrid)) + labs(x = "Quantile Order", y = TeX("Predicted $\\,\\hat{y}$")) +
  geom_line(aes(y = rq, color = "rq")) + # orange 
  geom_line(aes(y = MMspline5, color = "MM")) + # green
  geom_line(aes(y = qrcmSpline5, color = "qrcm")) + # blue
  scale_color_manual(values = c("#55CC11", "#1177CC", "#FFAA11"), guide = guide_legend(title="Method", label.position="right", nrow=3)) + 
  ggtitle("Natural Spline Basis for Quantiles") + 
  annotate(geom = "text", x = 0.4, y = 6.9, label = "ns with knots 0.1, 0.3, 0.5, 0.7, 0.9", cex = 2.5) +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), 
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), plot.title = element_text(hjust = 0.5)) 
quantilePlotQspline5
ggsave("quantilePlotQspline5.png", width = 10, height = 8, units="cm")
### with 3 knots 
# 0.25, 0.5, 0.75
knots = c(0.25, 0.5, 0.75)
qrcmfit = iqr(y~x, formula.p = ~p + basefunc(p,knots,1))
baseVecTestQuantiles <- sapply(test.quant, b.vec.spline, knots)
qrcmQuantilePlotsDF <- qrcmQuantilePlotsDF %>% mutate(qrcmSpline3a = t(test.x%*%qrcmfit$coefficients%*%baseVecTestQuantiles),
                                                      MMspline3a = t(test.x%*%qrcmMMfitSpline3a%*%baseVecTestQuantiles))
# 0.1, 0.5, 0.9
knots = c(0.1, 0.5, 0.9)
qrcmfit = iqr(y~x, formula.p = ~p + basefunc(p,knots,1))
baseVecTestQuantiles <- sapply(test.quant, b.vec.spline, knots)
qrcmQuantilePlotsDF <- qrcmQuantilePlotsDF %>% mutate(qrcmSpline3b = t(test.x%*%qrcmfit$coefficients%*%baseVecTestQuantiles),
                                                      MMspline3b = t(test.x%*%qrcmMMfitSpline3b%*%baseVecTestQuantiles))
quantilePlotQspline3 <- ggplot(qrcmQuantilePlotsDF, aes(x = qgrid)) + labs(x = "Quantile Order", y = TeX("Predicted $\\,\\hat{y}$")) +
  geom_line(aes(y = rq, color = "rq")) + # orange 
  geom_line(aes(y = MMspline3a, color = "MM", linetype = "0.25, 0.5, 0.75")) + # green; solid
  geom_line(aes(y = qrcmSpline3a, color = "qrcm", linetype = "0.25, 0.5, 0.75")) + # blue; solid
  geom_line(aes(y = MMspline3b, color = "MM", linetype = "0.1, 0.5, 0.9")) + # green; longdash
  geom_line(aes(y = qrcmSpline3b, color = "qrcm", linetype = "0.1, 0.5, 0.9")) + # blue; longdash
  scale_color_manual(values = c("#55CC11", "#1177CC", "#FFAA11"), guide = guide_legend(title="Method", label.position="bottom", nrow=1)) + 
  scale_linetype_manual(values = c("longdash", "solid"), guide = guide_legend(title="ns basis knots", label.position="bottom", nrow=2)) + 
  ggtitle("Natural Spline Basis for Quantiles") + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), 
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), plot.title = element_text(hjust = 0.5))
quantilePlotQspline3
ggsave("quantilePlotQspline3.png", width = 12, height = 8, units="cm")
### with 4 knots 
# 0.1, 0.4, 0.6, 0.9
knots = c(0.1, 0.4, 0.6, 0.9)
qrcmfit = iqr(y~x, formula.p = ~p + basefunc(p,knots,1) + basefunc(p,knots,2))
baseVecTestQuantiles <- sapply(test.quant, b.vec.spline, knots)
qrcmQuantilePlotsDF <- qrcmQuantilePlotsDF %>% mutate(qrcmSpline4a = t(test.x%*%qrcmfit$coefficients%*%baseVecTestQuantiles),
                                                      MMspline4a = t(test.x%*%qrcmMMfitSpline4a%*%baseVecTestQuantiles))
# 0.1, 0.3, 0.7, 0.9
knots = c(0.1, 0.3, 0.7, 0.9)
qrcmfit = iqr(y~x, formula.p = ~p + basefunc(p,knots,1) + basefunc(p,knots,2))
baseVecTestQuantiles <- sapply(test.quant, b.vec.spline, knots)
qrcmQuantilePlotsDF <- qrcmQuantilePlotsDF %>% mutate(qrcmSpline4b = t(test.x%*%qrcmfit$coefficients%*%baseVecTestQuantiles),
                                                      MMspline4b = t(test.x%*%qrcmMMfitSpline4b%*%baseVecTestQuantiles))
# 0.2, 0.4, 0.6, 0.8
knots = c(0.2, 0.4, 0.6, 0.8)
qrcmfit = iqr(y~x, formula.p = ~p + basefunc(p,knots,1) + basefunc(p,knots,2))
baseVecTestQuantiles <- sapply(test.quant, b.vec.spline, knots)
qrcmQuantilePlotsDF <- qrcmQuantilePlotsDF %>% mutate(qrcmSpline4c = t(test.x%*%qrcmfit$coefficients%*%baseVecTestQuantiles),
                                                      MMspline4c = t(test.x%*%qrcmMMfitSpline4c%*%baseVecTestQuantiles))
quantilePlotQspline4 <- ggplot(qrcmQuantilePlotsDF, aes(x = qgrid)) + labs(x = "Quantile Order", y = TeX("Predicted $\\,\\hat{y}$")) +
  geom_line(aes(y = rq, color = "rq")) + # orange 
  geom_line(aes(y = MMspline4a, color = "MM", linetype = "0.1, 0.4, 0.6, 0.9")) + # green; longdash
  geom_line(aes(y = qrcmSpline4a, color = "qrcm", linetype = "0.1, 0.4, 0.6, 0.9")) + # blue; longdash
  geom_line(aes(y = MMspline4b, color = "MM", linetype = "0.1, 0.3, 0.7, 0.9")) + # green; dotted
  geom_line(aes(y = qrcmSpline4b, color = "qrcm", linetype = "0.1, 0.3, 0.7, 0.9")) + # blue; dotted
  geom_line(aes(y = MMspline4c, color = "MM", linetype = "0.2, 0.4, 0.6, 0.8")) + # green; solid
  geom_line(aes(y = qrcmSpline4c, color = "qrcm", linetype = "0.2, 0.4, 0.6, 0.8")) + # blue; solid
  scale_color_manual(values = c("#55CC11", "#1177CC", "#FFAA11"), guide = guide_legend(title="Method", label.position="bottom", nrow=1)) + 
  scale_linetype_manual(values = c("dotted", "longdash", "solid"), guide = guide_legend(title="ns basis knots", label.position="bottom", nrow=3)) + 
  ggtitle("Natural Spline Basis for Quantiles") + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), 
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), plot.title = element_text(hjust = 0.5))
quantilePlotQspline4
ggsave("quantilePlotQspline4.png", width = 12, height = 8, units="cm")
# ggarrange(quantilePlotQlogistic, quantilePlotQspline3, 
#           quantilePlotQspline5, quantilePlotQspline4,
#           labels = c("A", "B", "D", "C"), align = "h", widths = c(1, 1.2),
#           ncol = 2, nrow = 2, common.legend = F, legend = "right")
# ggsave("qrcmMMcombinedQuantilePlot4.png", width=24, height=16, units="cm")

quantilePlotQspline3a <- ggplot(qrcmQuantilePlotsDF, aes(x = qgrid)) + labs(x = "Quantile Order", y = TeX("Predicted $\\,\\hat{y}$")) +
  geom_line(aes(y = rq, color = "rq")) + # orange 
  geom_line(aes(y = MMspline3a, color = "MM")) + # green
  geom_line(aes(y = qrcmSpline3a, color = "qrcm")) + # blue
  scale_color_manual(values = c("#55CC11", "#1177CC", "#FFAA11"), guide = guide_legend(title="Method", label.position="right", nrow=1)) + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), 
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
quantilePlotQspline3a
quantilePlotQspline3b <- ggplot(qrcmQuantilePlotsDF, aes(x = qgrid)) + labs(x = "Quantile Order", y = TeX("Predicted $\\,\\hat{y}$")) +
  geom_line(aes(y = rq, color = "rq")) + # orange 
  geom_line(aes(y = MMspline3b, color = "MM")) + # green
  geom_line(aes(y = qrcmSpline3b, color = "qrcm")) + # blue
  scale_color_manual(values = c("#55CC11", "#1177CC", "#FFAA11"), guide = guide_legend(title="Method", label.position="right", nrow=1)) + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), 
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
quantilePlotQspline3b
quantilePlotQspline4a <- ggplot(qrcmQuantilePlotsDF, aes(x = qgrid)) + labs(x = "Quantile Order", y = TeX("Predicted $\\,\\hat{y}$")) +
  geom_line(aes(y = rq, color = "rq")) + # orange 
  geom_line(aes(y = MMspline4a, color = "MM")) + # green
  geom_line(aes(y = qrcmSpline4a, color = "qrcm")) + # blue
  scale_color_manual(values = c("#55CC11", "#1177CC", "#FFAA11"), guide = guide_legend(title="Method", label.position="right", nrow=1)) + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), 
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
quantilePlotQspline4a
quantilePlotQspline4b <- ggplot(qrcmQuantilePlotsDF, aes(x = qgrid)) + labs(x = "Quantile Order", y = TeX("Predicted $\\,\\hat{y}$")) +
  geom_line(aes(y = rq, color = "rq")) + # orange 
  geom_line(aes(y = MMspline4b, color = "MM")) + # green
  geom_line(aes(y = qrcmSpline4b, color = "qrcm")) + # blue
  scale_color_manual(values = c("#55CC11", "#1177CC", "#FFAA11"), guide = guide_legend(title="Method", label.position="right", nrow=1)) + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), 
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
quantilePlotQspline4b
quantilePlotQspline4c <- ggplot(qrcmQuantilePlotsDF, aes(x = qgrid)) + labs(x = "Quantile Order", y = TeX("Predicted $\\,\\hat{y}$")) +
  geom_line(aes(y = rq, color = "rq")) + # orange 
  geom_line(aes(y = MMspline4c, color = "MM")) + # green
  geom_line(aes(y = qrcmSpline4c, color = "qrcm")) + # blue
  scale_color_manual(values = c("#55CC11", "#1177CC", "#FFAA11"), guide = guide_legend(title="Method", label.position="right", nrow=1)) + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), 
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
quantilePlotQspline4c
quantilePlotQspline5 <- ggplot(qrcmQuantilePlotsDF, aes(x = qgrid)) + labs(x = "Quantile Order", y = TeX("Predicted $\\,\\hat{y}$")) +
  geom_line(aes(y = rq, color = "rq")) + # orange 
  geom_line(aes(y = MMspline5, color = "MM")) + # green
  geom_line(aes(y = qrcmSpline5, color = "qrcm")) + # blue
  scale_color_manual(values = c("#55CC11", "#1177CC", "#FFAA11"), guide = guide_legend(title="Method", label.position="right", nrow=1)) + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), 
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
quantilePlotQspline5
quantilePlotQlogistic <- ggplot(qrcmQuantilePlotsDF, aes(x = qgrid)) + labs(x = "Quantile Order", y = TeX("Predicted $\\,\\hat{y}$")) +
  geom_line(aes(y = rq, color = "rq")) + # orange 
  geom_line(aes(y = MMlogistic, color = "MM")) + # green
  geom_line(aes(y = qrcmLogistic, color = "qrcm")) + # blue
  scale_color_manual(values = c("#55CC11", "#1177CC", "#FFAA11"), guide = guide_legend(title="Method", label.position="right", nrow=1)) + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), 
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
quantilePlotQlogistic
ggarrange(quantilePlotQlogistic, quantilePlotQspline5, 
          quantilePlotQspline4c, quantilePlotQspline4b,
          quantilePlotQspline3a, quantilePlotQspline3b,
          labels = c("A", "B", "C", "D", "E", "F"), align = "h",
          ncol = 2, nrow = 3, common.legend = TRUE, legend = "top")
ggsave("qrcmMMcombinedQuantilePlot6.png", width=16, height=24, units="cm")
ggarrange(quantilePlotQlogistic, quantilePlotQspline4c, quantilePlotQspline3a, 
          quantilePlotQspline5, quantilePlotQspline4b, quantilePlotQspline3b,
          labels = c("A", "C", "E", "B", "D", "F"), align = "v",
          ncol = 3, nrow = 2, common.legend = TRUE, legend = "top")
ggsave("qrcmMMcombinedQuantilePlot6small.png", width=24, height=16, units="cm")


### q vs estimated coefficients plots (only 1 model setting (basis for q) on one plot for each of the 5 coefficients) ###
y <- log(mort)
n = length(y) #60 here
X <- cbind(rep(1,n), prec, nonw, wwdrk, so)
x = X[,-1]
test.quant = ppoints(1000)
baseVecTestQuantiles <- sapply(test.quant, b.vec)
qfit <- rq(y~prec+nonw+wwdrk+so, tau = test.quant)
betas.rq = t(qfit$coefficients)
setwd(paste(projDirec, "plots/linQRmultipleQuantiles", sep = "/"))
##### q logistic basis 
qrcmfit = iqr(y~x, formula.p = ~log(p) + log(1-p))
betas.qrcm = t(qrcmfit$coefficients%*%baseVecTestQuantiles)
betas.mm = t(qrcmMMfitLogistic%*%baseVecTestQuantiles)
interceptPlotDF <- data.frame(qgrid = test.quant, qrcm = betas.qrcm[,1],
                              MM = betas.mm[,1], rq = betas.rq[,1])
precPlotDF <- data.frame(qgrid = test.quant, qrcm = betas.qrcm[,2],
                         MM = betas.mm[,2], rq = betas.rq[,2])
nonwPlotDF <- data.frame(qgrid = test.quant, qrcm = betas.qrcm[,3],
                         MM = betas.mm[,3], rq = betas.rq[,3])
wwdrkPlotDF <- data.frame(qgrid = test.quant, qrcm = betas.qrcm[,4],
                          MM = betas.mm[,4], rq = betas.rq[,4])
soPlotDF <- data.frame(qgrid = test.quant, qrcm = betas.qrcm[,5],
                       MM = betas.mm[,5], rq = betas.rq[,5])
interceptPlot <- ggplot(interceptPlotDF, aes(x = qgrid)) + labs(x = "Quantile Order", y = "Intercept") +
  geom_line(aes(y = rq, color = "rq")) + #orange
  geom_line(aes(y = MM, color = "MM")) + #green
  geom_line(aes(y = qrcm, color = "qrcm")) + #blue
  scale_color_manual(values = c("#55CC11", "#1177CC", "#FFAA11"), guide = "none") + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
interceptPlot
precPlot <- ggplot(precPlotDF, aes(x = qgrid)) + labs(x = "Quantile Order", y = "Prec") +
  geom_line(aes(y = rq, color = "rq")) + #orange
  geom_line(aes(y = MM, color = "MM")) + #green
  geom_line(aes(y = qrcm, color = "qrcm")) + #blue
  scale_color_manual(values = c("#55CC11", "#1177CC", "#FFAA11"), guide = "none") + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
precPlot
nonwPlot <- ggplot(nonwPlotDF, aes(x = qgrid)) + labs(x = "Quantile Order", y = "Nonw") +
  geom_line(aes(y = rq, color = "rq")) + #orange
  geom_line(aes(y = MM, color = "MM")) + #green
  geom_line(aes(y = qrcm, color = "qrcm")) + #blue
  scale_color_manual(values = c("#55CC11", "#1177CC", "#FFAA11"), guide = "none") + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
nonwPlot
wwdrkPlot <- ggplot(wwdrkPlotDF, aes(x = qgrid)) + labs(x = "Quantile Order", y = "Wwdrk") +
  geom_line(aes(y = rq, color = "rq")) + #orange
  geom_line(aes(y = MM, color = "MM")) + #green
  geom_line(aes(y = qrcm, color = "qrcm")) + #blue
  scale_color_manual(values = c("#55CC11", "#1177CC", "#FFAA11"), guide = "none") + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
wwdrkPlot
soPlot <- ggplot(soPlotDF, aes(x = qgrid)) + labs(x = "Quantile Order", y = "So") +
  geom_line(aes(y = rq, color = "rq")) + #orange
  geom_line(aes(y = MM, color = "MM")) + #green
  geom_line(aes(y = qrcm, color = "qrcm")) + #blue
  scale_color_manual(values = c("#55CC11", "#1177CC", "#FFAA11"), guide = guide_legend(title="Method", label.position="right")) + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
soPlot
ggarrange(ggarrange(interceptPlot, precPlot, labels = c("A", "B"), ncol = 2, widths = c(1, 1), align = "h"),  
          ggarrange(nonwPlot, wwdrkPlot, labels = c("C", "D"), ncol = 2, widths = c(1, 1), align = "h"),
          ggarrange(soPlot, ggplot() + theme_void(), labels = c("E", ""), ncol = 2, widths = c(1.32, 0.68), align = "h"), 
          nrow = 3)
ggsave("logisticBetaPlots.png", width = 16, height = 24, units="cm")
soPlot <- ggplot(soPlotDF, aes(x = qgrid)) + labs(x = "Quantile Order", y = "So") +
  geom_line(aes(y = rq, color = "rq")) + #orange
  geom_line(aes(y = MM, color = "MM")) + #green
  geom_line(aes(y = qrcm, color = "qrcm")) + #blue
  scale_color_manual(values = c("#55CC11", "#1177CC", "#FFAA11"), 
                     guide = guide_legend(title = "Method", label.position = "right", nrow = 3, title.position = "top")) + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), legend.position = "bottom",
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
soPlot
ggarrange(ggarrange(interceptPlot, precPlot, labels = c("A", "B"), nrow = 2, heights = rep(1, 2), align = "v"),
          ggarrange(nonwPlot, wwdrkPlot, labels = c("C", "D"), nrow = 2, heights = c(1, 1), align = "v"),  
          ggarrange(soPlot, ggplot() + theme_void(), labels = c("E", ""), nrow = 2, heights = c(1.4, 0.6), align = "v"),  
          ncol = 3)
ggsave("logisticBetaPlotsSmall.png", width = 24, height = 16, units = "cm")
##### q natural spline (ns) basis 
basefunc <- function(q, knots, i){
  h = length(knots)
  qlast = knots[h]
  qseclast = knots[h-1]
  knot = knots[i]
  return((q>knot)*(q-knot)^3 - (q>qseclast)*(q-qseclast)^3*(qlast-knot)/(qlast-qseclast) +
           (q>qlast)*(q-qlast)^3*(qseclast-knot)/(qlast-qseclast) )
} 
### with 5 knots 0.1, 0.3, 0.5, 0.7, 0.9
knots = c(0.1, 0.3, 0.5, 0.7, 0.9)
qrcmfit = iqr(y~x, formula.p = ~p + basefunc(p,knots,1) + basefunc(p,knots,2) + basefunc(p,knots,3))
baseVecTestQuantiles <- sapply(test.quant, b.vec.spline, knots)
betas.qrcm = t(qrcmfit$coefficients%*%baseVecTestQuantiles)
betas.mm = t(qrcmMMfitSpline5%*%baseVecTestQuantiles)
interceptPlotDF <- data.frame(qgrid = test.quant, qrcm = betas.qrcm[,1],
                              MM = betas.mm[,1], rq = betas.rq[,1])
precPlotDF <- data.frame(qgrid = test.quant, qrcm = betas.qrcm[,2],
                         MM = betas.mm[,2], rq = betas.rq[,2])
nonwPlotDF <- data.frame(qgrid = test.quant, qrcm = betas.qrcm[,3],
                         MM = betas.mm[,3], rq = betas.rq[,3])
wwdrkPlotDF <- data.frame(qgrid = test.quant, qrcm = betas.qrcm[,4],
                          MM = betas.mm[,4], rq = betas.rq[,4])
soPlotDF <- data.frame(qgrid = test.quant, qrcm = betas.qrcm[,5],
                       MM = betas.mm[,5], rq = betas.rq[,5])
interceptPlot <- ggplot(interceptPlotDF, aes(x = qgrid)) + labs(x = "Quantile Order", y = "Intercept") +
  geom_line(aes(y = rq, color = "rq")) + #orange
  geom_line(aes(y = MM, color = "MM")) + #green
  geom_line(aes(y = qrcm, color = "qrcm")) + #blue
  scale_color_manual(values = c("#55CC11", "#1177CC", "#FFAA11"), guide = "none") + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
interceptPlot
precPlot <- ggplot(precPlotDF, aes(x = qgrid)) + labs(x = "Quantile Order", y = "Prec") +
  geom_line(aes(y = rq, color = "rq")) + #orange
  geom_line(aes(y = MM, color = "MM")) + #green
  geom_line(aes(y = qrcm, color = "qrcm")) + #blue
  scale_color_manual(values = c("#55CC11", "#1177CC", "#FFAA11"), guide = "none") + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
precPlot
nonwPlot <- ggplot(nonwPlotDF, aes(x = qgrid)) + labs(x = "Quantile Order", y = "Nonw") +
  geom_line(aes(y = rq, color = "rq")) + #orange
  geom_line(aes(y = MM, color = "MM")) + #green
  geom_line(aes(y = qrcm, color = "qrcm")) + #blue
  scale_color_manual(values = c("#55CC11", "#1177CC", "#FFAA11"), guide = "none") + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
nonwPlot
wwdrkPlot <- ggplot(wwdrkPlotDF, aes(x = qgrid)) + labs(x = "Quantile Order", y = "Wwdrk") +
  geom_line(aes(y = rq, color = "rq")) + #orange
  geom_line(aes(y = MM, color = "MM")) + #green
  geom_line(aes(y = qrcm, color = "qrcm")) + #blue
  scale_color_manual(values = c("#55CC11", "#1177CC", "#FFAA11"), guide = "none") + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
wwdrkPlot
soPlot <- ggplot(soPlotDF, aes(x = qgrid)) + labs(x = "Quantile Order", y = "So") +
  geom_line(aes(y = rq, color = "rq")) + #orange
  geom_line(aes(y = MM, color = "MM")) + #green
  geom_line(aes(y = qrcm, color = "qrcm")) + #blue
  scale_color_manual(values = c("#55CC11", "#1177CC", "#FFAA11"), guide = guide_legend(title="Method", label.position="right")) + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
soPlot
ggarrange(ggarrange(interceptPlot, precPlot, labels = c("A", "B"), ncol = 2, widths = c(1, 1), align = "h"),  
          ggarrange(nonwPlot, wwdrkPlot, labels = c("C", "D"), ncol = 2, widths = c(1, 1), align = "h"),
          ggarrange(soPlot, ggplot() + theme_void(), labels = c("E", ""), ncol = 2, widths = c(1.32, 0.68), align = "h"), 
          nrow = 3)
ggsave("spline5BetaPlots.png", width=16, height=24, units="cm")
soPlot <- ggplot(soPlotDF, aes(x = qgrid)) + labs(x = "Quantile Order", y = "So") +
  geom_line(aes(y = rq, color = "rq")) + #orange
  geom_line(aes(y = MM, color = "MM")) + #green
  geom_line(aes(y = qrcm, color = "qrcm")) + #blue
  scale_color_manual(values = c("#55CC11", "#1177CC", "#FFAA11"), 
                     guide = guide_legend(title = "Method", label.position = "right", nrow = 3, title.position = "top")) + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), legend.position = "bottom",
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
soPlot
ggarrange(ggarrange(interceptPlot, precPlot, labels = c("A", "B"), nrow = 2, heights = rep(1, 2), align = "v"),
          ggarrange(nonwPlot, wwdrkPlot, labels = c("C", "D"), nrow = 2, heights = c(1, 1), align = "v"),  
          ggarrange(soPlot, ggplot() + theme_void(), labels = c("E", ""), nrow = 2, heights = c(1.4, 0.6), align = "v"),  
          ncol = 3)
ggsave("spline5BetaPlotsSmall.png", width = 24, height = 16, units = "cm")
### with 3 knots 
# 0.25, 0.5, 0.75
knots = c(0.25, 0.5, 0.75)
qrcmfit = iqr(y~x, formula.p = ~p + basefunc(p,knots,1))
baseVecTestQuantiles <- sapply(test.quant, b.vec.spline, knots)
betas.qrcm = t(qrcmfit$coefficients%*%baseVecTestQuantiles)
betas.mm = t(qrcmMMfitSpline3a%*%baseVecTestQuantiles)
interceptPlotDF <- data.frame(qgrid = test.quant, qrcm = betas.qrcm[,1],
                              MM = betas.mm[,1], rq = betas.rq[,1])
precPlotDF <- data.frame(qgrid = test.quant, qrcm = betas.qrcm[,2],
                         MM = betas.mm[,2], rq = betas.rq[,2])
nonwPlotDF <- data.frame(qgrid = test.quant, qrcm = betas.qrcm[,3],
                         MM = betas.mm[,3], rq = betas.rq[,3])
wwdrkPlotDF <- data.frame(qgrid = test.quant, qrcm = betas.qrcm[,4],
                          MM = betas.mm[,4], rq = betas.rq[,4])
soPlotDF <- data.frame(qgrid = test.quant, qrcm = betas.qrcm[,5],
                       MM = betas.mm[,5], rq = betas.rq[,5])
interceptPlot <- ggplot(interceptPlotDF, aes(x = qgrid)) + labs(x = "Quantile Order", y = "Intercept") +
  geom_line(aes(y = rq, color = "rq")) + #orange
  geom_line(aes(y = MM, color = "MM")) + #green
  geom_line(aes(y = qrcm, color = "qrcm")) + #blue
  scale_color_manual(values = c("#55CC11", "#1177CC", "#FFAA11"), guide = "none") + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
interceptPlot
precPlot <- ggplot(precPlotDF, aes(x = qgrid)) + labs(x = "Quantile Order", y = "Prec") +
  geom_line(aes(y = rq, color = "rq")) + #orange
  geom_line(aes(y = MM, color = "MM")) + #green
  geom_line(aes(y = qrcm, color = "qrcm")) + #blue
  scale_color_manual(values = c("#55CC11", "#1177CC", "#FFAA11"), guide = "none") + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
precPlot
nonwPlot <- ggplot(nonwPlotDF, aes(x = qgrid)) + labs(x = "Quantile Order", y = "Nonw") +
  geom_line(aes(y = rq, color = "rq")) + #orange
  geom_line(aes(y = MM, color = "MM")) + #green
  geom_line(aes(y = qrcm, color = "qrcm")) + #blue
  scale_color_manual(values = c("#55CC11", "#1177CC", "#FFAA11"), guide = "none") + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
nonwPlot
wwdrkPlot <- ggplot(wwdrkPlotDF, aes(x = qgrid)) + labs(x = "Quantile Order", y = "Wwdrk") +
  geom_line(aes(y = rq, color = "rq")) + #orange
  geom_line(aes(y = MM, color = "MM")) + #green
  geom_line(aes(y = qrcm, color = "qrcm")) + #blue
  scale_color_manual(values = c("#55CC11", "#1177CC", "#FFAA11"), guide = "none") + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
wwdrkPlot
soPlot <- ggplot(soPlotDF, aes(x = qgrid)) + labs(x = "Quantile Order", y = "So") +
  geom_line(aes(y = rq, color = "rq")) + #orange
  geom_line(aes(y = MM, color = "MM")) + #green
  geom_line(aes(y = qrcm, color = "qrcm")) + #blue
  scale_color_manual(values = c("#55CC11", "#1177CC", "#FFAA11"), guide = guide_legend(title="Method", label.position="right")) + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
soPlot
ggarrange(ggarrange(interceptPlot, precPlot, labels = c("A", "B"), ncol = 2, widths = c(1, 1), align = "h"),  
          ggarrange(nonwPlot, wwdrkPlot, labels = c("C", "D"), ncol = 2, widths = c(1, 1), align = "h"),
          ggarrange(soPlot, ggplot() + theme_void(), labels = c("E", ""), ncol = 2, widths = c(1.32, 0.68), align = "h"), 
          nrow = 3)
ggsave("spline3aBetaPlots.png", width=16, height=24, units="cm")
soPlot <- ggplot(soPlotDF, aes(x = qgrid)) + labs(x = "Quantile Order", y = "So") +
  geom_line(aes(y = rq, color = "rq")) + #orange
  geom_line(aes(y = MM, color = "MM")) + #green
  geom_line(aes(y = qrcm, color = "qrcm")) + #blue
  scale_color_manual(values = c("#55CC11", "#1177CC", "#FFAA11"), 
                     guide = guide_legend(title = "Method", label.position = "right", nrow = 3, title.position = "top")) + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), legend.position = "bottom",
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
soPlot
ggarrange(ggarrange(interceptPlot, precPlot, labels = c("A", "B"), nrow = 2, heights = rep(1, 2), align = "v"),
          ggarrange(nonwPlot, wwdrkPlot, labels = c("C", "D"), nrow = 2, heights = c(1, 1), align = "v"),  
          ggarrange(soPlot, ggplot() + theme_void(), labels = c("E", ""), nrow = 2, heights = c(1.4, 0.6), align = "v"),  
          ncol = 3)
ggsave("spline3aBetaPlotsSmall.png", width = 24, height = 16, units = "cm")
# 0.1, 0.5, 0.9
knots = c(0.1, 0.5, 0.9)
qrcmfit = iqr(y~x, formula.p = ~p + basefunc(p,knots,1))
baseVecTestQuantiles <- sapply(test.quant, b.vec.spline, knots)
betas.qrcm = t(qrcmfit$coefficients%*%baseVecTestQuantiles)
betas.mm = t(qrcmMMfitSpline3b%*%baseVecTestQuantiles)
interceptPlotDF <- data.frame(qgrid = test.quant, qrcm = betas.qrcm[,1],
                              MM = betas.mm[,1], rq = betas.rq[,1])
precPlotDF <- data.frame(qgrid = test.quant, qrcm = betas.qrcm[,2],
                         MM = betas.mm[,2], rq = betas.rq[,2])
nonwPlotDF <- data.frame(qgrid = test.quant, qrcm = betas.qrcm[,3],
                         MM = betas.mm[,3], rq = betas.rq[,3])
wwdrkPlotDF <- data.frame(qgrid = test.quant, qrcm = betas.qrcm[,4],
                          MM = betas.mm[,4], rq = betas.rq[,4])
soPlotDF <- data.frame(qgrid = test.quant, qrcm = betas.qrcm[,5],
                       MM = betas.mm[,5], rq = betas.rq[,5])
interceptPlot <- ggplot(interceptPlotDF, aes(x = qgrid)) + labs(x = "Quantile Order", y = "Intercept") +
  geom_line(aes(y = rq, color = "rq")) + #orange
  geom_line(aes(y = MM, color = "MM")) + #green
  geom_line(aes(y = qrcm, color = "qrcm")) + #blue
  scale_color_manual(values = c("#55CC11", "#1177CC", "#FFAA11"), guide = "none") + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
interceptPlot
precPlot <- ggplot(precPlotDF, aes(x = qgrid)) + labs(x = "Quantile Order", y = "Prec") +
  geom_line(aes(y = rq, color = "rq")) + #orange
  geom_line(aes(y = MM, color = "MM")) + #green
  geom_line(aes(y = qrcm, color = "qrcm")) + #blue
  scale_color_manual(values = c("#55CC11", "#1177CC", "#FFAA11"), guide = "none") + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
precPlot
nonwPlot <- ggplot(nonwPlotDF, aes(x = qgrid)) + labs(x = "Quantile Order", y = "Nonw") +
  geom_line(aes(y = rq, color = "rq")) + #orange
  geom_line(aes(y = MM, color = "MM")) + #green
  geom_line(aes(y = qrcm, color = "qrcm")) + #blue
  scale_color_manual(values = c("#55CC11", "#1177CC", "#FFAA11"), guide = "none") + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
nonwPlot
wwdrkPlot <- ggplot(wwdrkPlotDF, aes(x = qgrid)) + labs(x = "Quantile Order", y = "Wwdrk") +
  geom_line(aes(y = rq, color = "rq")) + #orange
  geom_line(aes(y = MM, color = "MM")) + #green
  geom_line(aes(y = qrcm, color = "qrcm")) + #blue
  scale_color_manual(values = c("#55CC11", "#1177CC", "#FFAA11"), guide = "none") + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
wwdrkPlot
soPlot <- ggplot(soPlotDF, aes(x = qgrid)) + labs(x = "Quantile Order", y = "So") +
  geom_line(aes(y = rq, color = "rq")) + #orange
  geom_line(aes(y = MM, color = "MM")) + #green
  geom_line(aes(y = qrcm, color = "qrcm")) + #blue
  scale_color_manual(values = c("#55CC11", "#1177CC", "#FFAA11"), guide = guide_legend(title="Method", label.position="right")) + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
soPlot
ggarrange(ggarrange(interceptPlot, precPlot, labels = c("A", "B"), ncol = 2, widths = c(1, 1), align = "h"),  
          ggarrange(nonwPlot, wwdrkPlot, labels = c("C", "D"), ncol = 2, widths = c(1, 1), align = "h"),
          ggarrange(soPlot, ggplot() + theme_void(), labels = c("E", ""), ncol = 2, widths = c(1.32, 0.68), align = "h"), 
          nrow = 3)
ggsave("spline3bBetaPlots.png", width=16, height=24, units="cm")
soPlot <- ggplot(soPlotDF, aes(x = qgrid)) + labs(x = "Quantile Order", y = "So") +
  geom_line(aes(y = rq, color = "rq")) + #orange
  geom_line(aes(y = MM, color = "MM")) + #green
  geom_line(aes(y = qrcm, color = "qrcm")) + #blue
  scale_color_manual(values = c("#55CC11", "#1177CC", "#FFAA11"), 
                     guide = guide_legend(title = "Method", label.position = "right", nrow = 3, title.position = "top")) + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), legend.position = "bottom",
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
soPlot
ggarrange(ggarrange(interceptPlot, precPlot, labels = c("A", "B"), nrow = 2, heights = rep(1, 2), align = "v"),
          ggarrange(nonwPlot, wwdrkPlot, labels = c("C", "D"), nrow = 2, heights = c(1, 1), align = "v"),  
          ggarrange(soPlot, ggplot() + theme_void(), labels = c("E", ""), nrow = 2, heights = c(1.4, 0.6), align = "v"),  
          ncol = 3)
ggsave("spline3bBetaPlotsSmall.png", width = 24, height = 16, units = "cm")
### with 4 knots 
# 0.1, 0.4, 0.6, 0.9
knots = c(0.1, 0.4, 0.6, 0.9)
qrcmfit = iqr(y~x, formula.p = ~p + basefunc(p,knots,1) + basefunc(p,knots,2))
baseVecTestQuantiles <- sapply(test.quant, b.vec.spline, knots)
betas.qrcm = t(qrcmfit$coefficients%*%baseVecTestQuantiles)
betas.mm = t(qrcmMMfitSpline4a%*%baseVecTestQuantiles)
interceptPlotDF <- data.frame(qgrid = test.quant, qrcm = betas.qrcm[,1],
                              MM = betas.mm[,1], rq = betas.rq[,1])
precPlotDF <- data.frame(qgrid = test.quant, qrcm = betas.qrcm[,2],
                         MM = betas.mm[,2], rq = betas.rq[,2])
nonwPlotDF <- data.frame(qgrid = test.quant, qrcm = betas.qrcm[,3],
                         MM = betas.mm[,3], rq = betas.rq[,3])
wwdrkPlotDF <- data.frame(qgrid = test.quant, qrcm = betas.qrcm[,4],
                          MM = betas.mm[,4], rq = betas.rq[,4])
soPlotDF <- data.frame(qgrid = test.quant, qrcm = betas.qrcm[,5],
                       MM = betas.mm[,5], rq = betas.rq[,5])
interceptPlot <- ggplot(interceptPlotDF, aes(x = qgrid)) + labs(x = "Quantile Order", y = "Intercept") +
  geom_line(aes(y = rq, color = "rq")) + #orange
  geom_line(aes(y = MM, color = "MM")) + #green
  geom_line(aes(y = qrcm, color = "qrcm")) + #blue
  scale_color_manual(values = c("#55CC11", "#1177CC", "#FFAA11"), guide = "none") + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
interceptPlot
precPlot <- ggplot(precPlotDF, aes(x = qgrid)) + labs(x = "Quantile Order", y = "Prec") +
  geom_line(aes(y = rq, color = "rq")) + #orange
  geom_line(aes(y = MM, color = "MM")) + #green
  geom_line(aes(y = qrcm, color = "qrcm")) + #blue
  scale_color_manual(values = c("#55CC11", "#1177CC", "#FFAA11"), guide = "none") + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
precPlot
nonwPlot <- ggplot(nonwPlotDF, aes(x = qgrid)) + labs(x = "Quantile Order", y = "Nonw") +
  geom_line(aes(y = rq, color = "rq")) + #orange
  geom_line(aes(y = MM, color = "MM")) + #green
  geom_line(aes(y = qrcm, color = "qrcm")) + #blue
  scale_color_manual(values = c("#55CC11", "#1177CC", "#FFAA11"), guide = "none") + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
nonwPlot
wwdrkPlot <- ggplot(wwdrkPlotDF, aes(x = qgrid)) + labs(x = "Quantile Order", y = "Wwdrk") +
  geom_line(aes(y = rq, color = "rq")) + #orange
  geom_line(aes(y = MM, color = "MM")) + #green
  geom_line(aes(y = qrcm, color = "qrcm")) + #blue
  scale_color_manual(values = c("#55CC11", "#1177CC", "#FFAA11"), guide = "none") + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
wwdrkPlot
soPlot <- ggplot(soPlotDF, aes(x = qgrid)) + labs(x = "Quantile Order", y = "So") +
  geom_line(aes(y = rq, color = "rq")) + #orange
  geom_line(aes(y = MM, color = "MM")) + #green
  geom_line(aes(y = qrcm, color = "qrcm")) + #blue
  scale_color_manual(values = c("#55CC11", "#1177CC", "#FFAA11"), guide = guide_legend(title="Method", label.position="right")) + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
soPlot
ggarrange(ggarrange(interceptPlot, precPlot, labels = c("A", "B"), ncol = 2, widths = c(1, 1), align = "h"),  
          ggarrange(nonwPlot, wwdrkPlot, labels = c("C", "D"), ncol = 2, widths = c(1, 1), align = "h"),
          ggarrange(soPlot, ggplot() + theme_void(), labels = c("E", ""), ncol = 2, widths = c(1.32, 0.68), align = "h"), 
          nrow = 3)
ggsave("spline4aBetaPlots.png", width=16, height=24, units="cm")
soPlot <- ggplot(soPlotDF, aes(x = qgrid)) + labs(x = "Quantile Order", y = "So") +
  geom_line(aes(y = rq, color = "rq")) + #orange
  geom_line(aes(y = MM, color = "MM")) + #green
  geom_line(aes(y = qrcm, color = "qrcm")) + #blue
  scale_color_manual(values = c("#55CC11", "#1177CC", "#FFAA11"), 
                     guide = guide_legend(title = "Method", label.position = "right", nrow = 3, title.position = "top")) + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), legend.position = "bottom",
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
soPlot
ggarrange(ggarrange(interceptPlot, precPlot, labels = c("A", "B"), nrow = 2, heights = rep(1, 2), align = "v"),
          ggarrange(nonwPlot, wwdrkPlot, labels = c("C", "D"), nrow = 2, heights = c(1, 1), align = "v"),  
          ggarrange(soPlot, ggplot() + theme_void(), labels = c("E", ""), nrow = 2, heights = c(1.4, 0.6), align = "v"),  
          ncol = 3)
ggsave("spline4aBetaPlotsSmall.png", width = 24, height = 16, units = "cm")
# 0.1, 0.3, 0.7, 0.9
knots = c(0.1, 0.3, 0.7, 0.9)
qrcmfit = iqr(y~x, formula.p = ~p + basefunc(p,knots,1) + basefunc(p,knots,2))
baseVecTestQuantiles <- sapply(test.quant, b.vec.spline, knots)
betas.qrcm = t(qrcmfit$coefficients%*%baseVecTestQuantiles)
betas.mm = t(qrcmMMfitSpline4b%*%baseVecTestQuantiles)
interceptPlotDF <- data.frame(qgrid = test.quant, qrcm = betas.qrcm[,1],
                              MM = betas.mm[,1], rq = betas.rq[,1])
precPlotDF <- data.frame(qgrid = test.quant, qrcm = betas.qrcm[,2],
                         MM = betas.mm[,2], rq = betas.rq[,2])
nonwPlotDF <- data.frame(qgrid = test.quant, qrcm = betas.qrcm[,3],
                         MM = betas.mm[,3], rq = betas.rq[,3])
wwdrkPlotDF <- data.frame(qgrid = test.quant, qrcm = betas.qrcm[,4],
                          MM = betas.mm[,4], rq = betas.rq[,4])
soPlotDF <- data.frame(qgrid = test.quant, qrcm = betas.qrcm[,5],
                       MM = betas.mm[,5], rq = betas.rq[,5])
interceptPlot <- ggplot(interceptPlotDF, aes(x = qgrid)) + labs(x = "Quantile Order", y = "Intercept") +
  geom_line(aes(y = rq, color = "rq")) + #orange
  geom_line(aes(y = MM, color = "MM")) + #green
  geom_line(aes(y = qrcm, color = "qrcm")) + #blue
  scale_color_manual(values = c("#55CC11", "#1177CC", "#FFAA11"), guide = "none") + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
interceptPlot
precPlot <- ggplot(precPlotDF, aes(x = qgrid)) + labs(x = "Quantile Order", y = "Prec") +
  geom_line(aes(y = rq, color = "rq")) + #orange
  geom_line(aes(y = MM, color = "MM")) + #green
  geom_line(aes(y = qrcm, color = "qrcm")) + #blue
  scale_color_manual(values = c("#55CC11", "#1177CC", "#FFAA11"), guide = "none") + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
precPlot
nonwPlot <- ggplot(nonwPlotDF, aes(x = qgrid)) + labs(x = "Quantile Order", y = "Nonw") +
  geom_line(aes(y = rq, color = "rq")) + #orange
  geom_line(aes(y = MM, color = "MM")) + #green
  geom_line(aes(y = qrcm, color = "qrcm")) + #blue
  scale_color_manual(values = c("#55CC11", "#1177CC", "#FFAA11"), guide = "none") + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
nonwPlot
wwdrkPlot <- ggplot(wwdrkPlotDF, aes(x = qgrid)) + labs(x = "Quantile Order", y = "Wwdrk") +
  geom_line(aes(y = rq, color = "rq")) + #orange
  geom_line(aes(y = MM, color = "MM")) + #green
  geom_line(aes(y = qrcm, color = "qrcm")) + #blue
  scale_color_manual(values = c("#55CC11", "#1177CC", "#FFAA11"), guide = "none") + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
wwdrkPlot
soPlot <- ggplot(soPlotDF, aes(x = qgrid)) + labs(x = "Quantile Order", y = "So") +
  geom_line(aes(y = rq, color = "rq")) + #orange
  geom_line(aes(y = MM, color = "MM")) + #green
  geom_line(aes(y = qrcm, color = "qrcm")) + #blue
  scale_color_manual(values = c("#55CC11", "#1177CC", "#FFAA11"), guide = guide_legend(title="Method", label.position="right")) + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
soPlot
ggarrange(ggarrange(interceptPlot, precPlot, labels = c("A", "B"), ncol = 2, widths = c(1, 1), align = "h"),  
          ggarrange(nonwPlot, wwdrkPlot, labels = c("C", "D"), ncol = 2, widths = c(1, 1), align = "h"),
          ggarrange(soPlot, ggplot() + theme_void(), labels = c("E", ""), ncol = 2, widths = c(1.32, 0.68), align = "h"), 
          nrow = 3)
ggsave("spline4bBetaPlots.png", width=16, height=24, units="cm")
soPlot <- ggplot(soPlotDF, aes(x = qgrid)) + labs(x = "Quantile Order", y = "So") +
  geom_line(aes(y = rq, color = "rq")) + #orange
  geom_line(aes(y = MM, color = "MM")) + #green
  geom_line(aes(y = qrcm, color = "qrcm")) + #blue
  scale_color_manual(values = c("#55CC11", "#1177CC", "#FFAA11"), 
                     guide = guide_legend(title = "Method", label.position = "right", nrow = 3, title.position = "top")) + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), legend.position = "bottom",
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
soPlot
ggarrange(ggarrange(interceptPlot, precPlot, labels = c("A", "B"), nrow = 2, heights = rep(1, 2), align = "v"),
          ggarrange(nonwPlot, wwdrkPlot, labels = c("C", "D"), nrow = 2, heights = c(1, 1), align = "v"),  
          ggarrange(soPlot, ggplot() + theme_void(), labels = c("E", ""), nrow = 2, heights = c(1.4, 0.6), align = "v"),  
          ncol = 3)
ggsave("spline4bBetaPlotsSmall.png", width = 24, height = 16, units = "cm")
# 0.2, 0.4, 0.6, 0.8
knots = c(0.2, 0.4, 0.6, 0.8)
qrcmfit = iqr(y~x, formula.p = ~p + basefunc(p,knots,1) + basefunc(p,knots,2))
baseVecTestQuantiles <- sapply(test.quant, b.vec.spline, knots)
betas.qrcm = t(qrcmfit$coefficients%*%baseVecTestQuantiles)
betas.mm = t(qrcmMMfitSpline4c%*%baseVecTestQuantiles)
interceptPlotDF <- data.frame(qgrid = test.quant, qrcm = betas.qrcm[,1],
                              MM = betas.mm[,1], rq = betas.rq[,1])
precPlotDF <- data.frame(qgrid = test.quant, qrcm = betas.qrcm[,2],
                         MM = betas.mm[,2], rq = betas.rq[,2])
nonwPlotDF <- data.frame(qgrid = test.quant, qrcm = betas.qrcm[,3],
                         MM = betas.mm[,3], rq = betas.rq[,3])
wwdrkPlotDF <- data.frame(qgrid = test.quant, qrcm = betas.qrcm[,4],
                          MM = betas.mm[,4], rq = betas.rq[,4])
soPlotDF <- data.frame(qgrid = test.quant, qrcm = betas.qrcm[,5],
                       MM = betas.mm[,5], rq = betas.rq[,5])
interceptPlot <- ggplot(interceptPlotDF, aes(x = qgrid)) + labs(x = "Quantile Order", y = "Intercept") +
  geom_line(aes(y = rq, color = "rq")) + #orange
  geom_line(aes(y = MM, color = "MM")) + #green
  geom_line(aes(y = qrcm, color = "qrcm")) + #blue
  scale_color_manual(values = c("#55CC11", "#1177CC", "#FFAA11"), guide = "none") + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
interceptPlot
precPlot <- ggplot(precPlotDF, aes(x = qgrid)) + labs(x = "Quantile Order", y = "Prec") +
  geom_line(aes(y = rq, color = "rq")) + #orange
  geom_line(aes(y = MM, color = "MM")) + #green
  geom_line(aes(y = qrcm, color = "qrcm")) + #blue
  scale_color_manual(values = c("#55CC11", "#1177CC", "#FFAA11"), guide = "none") + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
precPlot
nonwPlot <- ggplot(nonwPlotDF, aes(x = qgrid)) + labs(x = "Quantile Order", y = "Nonw") +
  geom_line(aes(y = rq, color = "rq")) + #orange
  geom_line(aes(y = MM, color = "MM")) + #green
  geom_line(aes(y = qrcm, color = "qrcm")) + #blue
  scale_color_manual(values = c("#55CC11", "#1177CC", "#FFAA11"), guide = "none") + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
nonwPlot
wwdrkPlot <- ggplot(wwdrkPlotDF, aes(x = qgrid)) + labs(x = "Quantile Order", y = "Wwdrk") +
  geom_line(aes(y = rq, color = "rq")) + #orange
  geom_line(aes(y = MM, color = "MM")) + #green
  geom_line(aes(y = qrcm, color = "qrcm")) + #blue
  scale_color_manual(values = c("#55CC11", "#1177CC", "#FFAA11"), guide = "none") + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
wwdrkPlot
soPlot <- ggplot(soPlotDF, aes(x = qgrid)) + labs(x = "Quantile Order", y = "So") +
  geom_line(aes(y = rq, color = "rq")) + #orange
  geom_line(aes(y = MM, color = "MM")) + #green
  geom_line(aes(y = qrcm, color = "qrcm")) + #blue
  scale_color_manual(values = c("#55CC11", "#1177CC", "#FFAA11"), guide = guide_legend(title="Method", label.position="right")) + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
soPlot
ggarrange(ggarrange(interceptPlot, precPlot, labels = c("A", "B"), ncol = 2, widths = c(1, 1), align = "h"),  
          ggarrange(nonwPlot, wwdrkPlot, labels = c("C", "D"), ncol = 2, widths = c(1, 1), align = "h"),
          ggarrange(soPlot, ggplot() + theme_void(), labels = c("E", ""), ncol = 2, widths = c(1.32, 0.68), align = "h"), 
          nrow = 3)
ggsave("spline4cBetaPlots.png", width=16, height=24, units="cm")
soPlot <- ggplot(soPlotDF, aes(x = qgrid)) + labs(x = "Quantile Order", y = "So") +
  geom_line(aes(y = rq, color = "rq")) + #orange
  geom_line(aes(y = MM, color = "MM")) + #green
  geom_line(aes(y = qrcm, color = "qrcm")) + #blue
  scale_color_manual(values = c("#55CC11", "#1177CC", "#FFAA11"), 
                     guide = guide_legend(title = "Method", label.position = "right", nrow = 3, title.position = "top")) + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), legend.position = "bottom",
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
soPlot
ggarrange(ggarrange(interceptPlot, precPlot, labels = c("A", "B"), nrow = 2, heights = rep(1, 2), align = "v"),
          ggarrange(nonwPlot, wwdrkPlot, labels = c("C", "D"), nrow = 2, heights = c(1, 1), align = "v"),  
          ggarrange(soPlot, ggplot() + theme_void(), labels = c("E", ""), nrow = 2, heights = c(1.4, 0.6), align = "v"),  
          ncol = 3)
ggsave("spline4cBetaPlotsSmall.png", width = 24, height = 16, units = "cm")

######## q vs estimated coefficients plots (several models tgt on one plot for each of the 5 coefficients) ########
y <- log(mort)
n = length(y) #60 here
X <- cbind(rep(1,n), prec, nonw, wwdrk, so)
x = X[,-1]
test.quant = ppoints(1000)
baseVecTestQuantiles <- sapply(test.quant, b.vec)
qfit <- rq(y~prec+nonw+wwdrk+so, tau = test.quant)
betas.rq = t(qfit$coefficients)
setwd(paste(projDirec, "plots/linQRmultipleQuantiles", sep = "/"))
##### q logistic basis 
qrcmfit = iqr(y~x, formula.p = ~log(p) + log(1-p))
betas.qrcm = t(qrcmfit$coefficients%*%baseVecTestQuantiles)
betas.mm = t(qrcmMMfitLogistic%*%baseVecTestQuantiles)
interceptPlotDF <- data.frame(qgrid = test.quant, qrcmLogistic = betas.qrcm[,1],
                              MMlogistic = betas.mm[,1], rq = betas.rq[,1])
precPlotDF <- data.frame(qgrid = test.quant, qrcmLogistic = betas.qrcm[,2],
                         MMlogistic = betas.mm[,2], rq = betas.rq[,2])
nonwPlotDF <- data.frame(qgrid = test.quant, qrcmLogistic = betas.qrcm[,3],
                         MMlogistic = betas.mm[,3], rq = betas.rq[,3])
wwdrkPlotDF <- data.frame(qgrid = test.quant, qrcmLogistic = betas.qrcm[,4],
                          MMlogistic = betas.mm[,4], rq = betas.rq[,4])
soPlotDF <- data.frame(qgrid = test.quant, qrcmLogistic = betas.qrcm[,5],
                       MMlogistic = betas.mm[,5], rq = betas.rq[,5])
##### q natural spline (ns) basis 
basefunc <- function(q, knots, i){
  h = length(knots)
  qlast = knots[h]
  qseclast = knots[h-1]
  knot = knots[i]
  return((q>knot)*(q-knot)^3 - (q>qseclast)*(q-qseclast)^3*(qlast-knot)/(qlast-qseclast) +
           (q>qlast)*(q-qlast)^3*(qseclast-knot)/(qlast-qseclast) )
} 
### with 5 knots 0.1, 0.3, 0.5, 0.7, 0.9
knots = c(0.1, 0.3, 0.5, 0.7, 0.9)
qrcmfit = iqr(y~x, formula.p = ~p + basefunc(p,knots,1) + basefunc(p,knots,2) + basefunc(p,knots,3))
baseVecTestQuantiles <- sapply(test.quant, b.vec.spline, knots)
betas.qrcm = t(qrcmfit$coefficients%*%baseVecTestQuantiles)
betas.mm = t(qrcmMMfitSpline5%*%baseVecTestQuantiles)
interceptPlotDF <- interceptPlotDF %>% mutate(qrcmSpline5 = betas.qrcm[,1], MMspline5 = betas.mm[,1])
precPlotDF <- precPlotDF %>% mutate(qrcmSpline5 = betas.qrcm[,2], MMspline5 = betas.mm[,2])
nonwPlotDF <- nonwPlotDF %>% mutate(qrcmSpline5 = betas.qrcm[,3], MMspline5 = betas.mm[,3])
wwdrkPlotDF <- wwdrkPlotDF %>% mutate(qrcmSpline5 = betas.qrcm[,4], MMspline5 = betas.mm[,4])
soPlotDF <- soPlotDF %>% mutate(qrcmSpline5 = betas.qrcm[,5], MMspline5 = betas.mm[,5])
### with 3 knots 
# 0.25, 0.5, 0.75
knots = c(0.25, 0.5, 0.75)
qrcmfit = iqr(y~x, formula.p = ~p + basefunc(p,knots,1))
baseVecTestQuantiles <- sapply(test.quant, b.vec.spline, knots)
betas.qrcm = t(qrcmfit$coefficients%*%baseVecTestQuantiles)
betas.mm = t(qrcmMMfitSpline3a%*%baseVecTestQuantiles)
interceptPlotDF <- interceptPlotDF %>% mutate(qrcmSpline3a = betas.qrcm[,1], MMspline3a = betas.mm[,1])
precPlotDF <- precPlotDF %>% mutate(qrcmSpline3a = betas.qrcm[,2], MMspline3a = betas.mm[,2])
nonwPlotDF <- nonwPlotDF %>% mutate(qrcmSpline3a = betas.qrcm[,3], MMspline3a = betas.mm[,3])
wwdrkPlotDF <- wwdrkPlotDF %>% mutate(qrcmSpline3a = betas.qrcm[,4], MMspline3a = betas.mm[,4])
soPlotDF <- soPlotDF %>% mutate(qrcmSpline3a = betas.qrcm[,5], MMspline3a = betas.mm[,5])
# 0.1, 0.5, 0.9
knots = c(0.1, 0.5, 0.9)
qrcmfit = iqr(y~x, formula.p = ~p + basefunc(p,knots,1))
baseVecTestQuantiles <- sapply(test.quant, b.vec.spline, knots)
betas.qrcm = t(qrcmfit$coefficients%*%baseVecTestQuantiles)
betas.mm = t(qrcmMMfitSpline3b%*%baseVecTestQuantiles)
interceptPlotDF <- interceptPlotDF %>% mutate(qrcmSpline3b = betas.qrcm[,1], MMspline3b = betas.mm[,1])
precPlotDF <- precPlotDF %>% mutate(qrcmSpline3b = betas.qrcm[,2], MMspline3b = betas.mm[,2])
nonwPlotDF <- nonwPlotDF %>% mutate(qrcmSpline3b = betas.qrcm[,3], MMspline3b = betas.mm[,3])
wwdrkPlotDF <- wwdrkPlotDF %>% mutate(qrcmSpline3b = betas.qrcm[,4], MMspline3b = betas.mm[,4])
soPlotDF <- soPlotDF %>% mutate(qrcmSpline3b = betas.qrcm[,5], MMspline3b = betas.mm[,5])
### with 4 knots 
# 0.1, 0.4, 0.6, 0.9
knots = c(0.1, 0.4, 0.6, 0.9)
qrcmfit = iqr(y~x, formula.p = ~p + basefunc(p,knots,1) + basefunc(p,knots,2))
baseVecTestQuantiles <- sapply(test.quant, b.vec.spline, knots)
betas.qrcm = t(qrcmfit$coefficients%*%baseVecTestQuantiles)
betas.mm = t(qrcmMMfitSpline4a%*%baseVecTestQuantiles)
interceptPlotDF <- interceptPlotDF %>% mutate(qrcmSpline4a = betas.qrcm[,1], MMspline4a = betas.mm[,1])
precPlotDF <- precPlotDF %>% mutate(qrcmSpline4a = betas.qrcm[,2], MMspline4a = betas.mm[,2])
nonwPlotDF <- nonwPlotDF %>% mutate(qrcmSpline4a = betas.qrcm[,3], MMspline4a = betas.mm[,3])
wwdrkPlotDF <- wwdrkPlotDF %>% mutate(qrcmSpline4a = betas.qrcm[,4], MMspline4a = betas.mm[,4])
soPlotDF <- soPlotDF %>% mutate(qrcmSpline4a = betas.qrcm[,5], MMspline4a = betas.mm[,5])
# 0.1, 0.3, 0.7, 0.9
knots = c(0.1, 0.3, 0.7, 0.9)
qrcmfit = iqr(y~x, formula.p = ~p + basefunc(p,knots,1) + basefunc(p,knots,2))
baseVecTestQuantiles <- sapply(test.quant, b.vec.spline, knots)
betas.qrcm = t(qrcmfit$coefficients%*%baseVecTestQuantiles)
betas.mm = t(qrcmMMfitSpline4b%*%baseVecTestQuantiles)
interceptPlotDF <- interceptPlotDF %>% mutate(qrcmSpline4b = betas.qrcm[,1], MMspline4b = betas.mm[,1])
precPlotDF <- precPlotDF %>% mutate(qrcmSpline4b = betas.qrcm[,2], MMspline4b = betas.mm[,2])
nonwPlotDF <- nonwPlotDF %>% mutate(qrcmSpline4b = betas.qrcm[,3], MMspline4b = betas.mm[,3])
wwdrkPlotDF <- wwdrkPlotDF %>% mutate(qrcmSpline4b = betas.qrcm[,4], MMspline4b = betas.mm[,4])
soPlotDF <- soPlotDF %>% mutate(qrcmSpline4b = betas.qrcm[,5], MMspline4b = betas.mm[,5])
# 0.2, 0.4, 0.6, 0.8
knots = c(0.2, 0.4, 0.6, 0.8)
qrcmfit = iqr(y~x, formula.p = ~p + basefunc(p,knots,1) + basefunc(p,knots,2))
baseVecTestQuantiles <- sapply(test.quant, b.vec.spline, knots)
betas.qrcm = t(qrcmfit$coefficients%*%baseVecTestQuantiles)
betas.mm = t(qrcmMMfitSpline4c%*%baseVecTestQuantiles)
interceptPlotDF <- interceptPlotDF %>% mutate(qrcmSpline4c = betas.qrcm[,1], MMspline4c = betas.mm[,1])
precPlotDF <- precPlotDF %>% mutate(qrcmSpline4c = betas.qrcm[,2], MMspline4c = betas.mm[,2])
nonwPlotDF <- nonwPlotDF %>% mutate(qrcmSpline4c = betas.qrcm[,3], MMspline4c = betas.mm[,3])
wwdrkPlotDF <- wwdrkPlotDF %>% mutate(qrcmSpline4c = betas.qrcm[,4], MMspline4c = betas.mm[,4])
soPlotDF <- soPlotDF %>% mutate(qrcmSpline4c = betas.qrcm[,5], MMspline4c = betas.mm[,5])
interceptPlot <- ggplot(interceptPlotDF, aes(x = qgrid)) + labs(x = "Quantile Order", y = "Intercept") +
  geom_line(aes(y = rq, color = "rq")) + #orange
  geom_line(aes(y = MMlogistic, color = "MM", linetype = "logistic")) + #green; solid
  geom_line(aes(y = qrcmLogistic, color = "qrcm", linetype = "logistic")) + #blue; solid
  geom_line(aes(y = MMspline5, color = "MM", linetype = "ns with knots 0.1, 0.3, 0.5, 0.7, 0.9")) + #green; longdash
  geom_line(aes(y = qrcmSpline5, color = "qrcm", linetype = "ns with knots 0.1, 0.3, 0.5, 0.7, 0.9")) + #blue; longdash
  geom_line(aes(y = MMspline4c, color = "MM", linetype = "ns with knots 0.2, 0.4, 0.6, 0.8")) + #green; dashed
  geom_line(aes(y = qrcmSpline4c, color = "qrcm", linetype = "ns with knots 0.2, 0.4, 0.6, 0.8")) + #blue; dashed
  geom_line(aes(y = MMspline3a, color = "MM", linetype = "ns with knots 0.25, 0.5, 0.75")) + #green; dotted
  geom_line(aes(y = qrcmSpline3a, color = "qrcm", linetype = "ns with knots 0.25, 0.5, 0.75")) + #blue; dotted
  scale_color_manual(values = c("#55CC11", "#1177CC", "#FFAA11"), guide = "none") + 
  scale_linetype_manual(values = c("solid", "longdash", "dashed", "dotted"), 
                        guide = "none") + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
interceptPlot
precPlot <- ggplot(precPlotDF, aes(x = qgrid)) + labs(x = "Quantile Order", y = "Prec") +
  geom_line(aes(y = rq, color = "rq")) + #orange
  geom_line(aes(y = MMlogistic, color = "MM", linetype = "logistic")) + #green; solid
  geom_line(aes(y = qrcmLogistic, color = "qrcm", linetype = "logistic")) + #blue; solid
  geom_line(aes(y = MMspline5, color = "MM", linetype = "ns with knots 0.1, 0.3, 0.5, 0.7, 0.9")) + #green; longdash
  geom_line(aes(y = qrcmSpline5, color = "qrcm", linetype = "ns with knots 0.1, 0.3, 0.5, 0.7, 0.9")) + #blue; longdash
  geom_line(aes(y = MMspline4c, color = "MM", linetype = "ns with knots 0.2, 0.4, 0.6, 0.8")) + #green; dashed
  geom_line(aes(y = qrcmSpline4c, color = "qrcm", linetype = "ns with knots 0.2, 0.4, 0.6, 0.8")) + #blue; dashed
  geom_line(aes(y = MMspline3a, color = "MM", linetype = "ns with knots 0.25, 0.5, 0.75")) + #green; dotted
  geom_line(aes(y = qrcmSpline3a, color = "qrcm", linetype = "ns with knots 0.25, 0.5, 0.75")) + #blue; dotted
  scale_color_manual(values = c("#55CC11", "#1177CC", "#FFAA11"), guide = "none") + 
  scale_linetype_manual(values = c("solid", "longdash", "dashed", "dotted"), 
                        guide = "none") + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
precPlot
nonwPlot <- ggplot(nonwPlotDF, aes(x = qgrid)) + labs(x = "Quantile Order", y = "Nonw") +
  geom_line(aes(y = rq, color = "rq")) + #orange
  geom_line(aes(y = MMlogistic, color = "MM", linetype = "logistic")) + #green; solid
  geom_line(aes(y = qrcmLogistic, color = "qrcm", linetype = "logistic")) + #blue; solid
  geom_line(aes(y = MMspline5, color = "MM", linetype = "ns with knots 0.1, 0.3, 0.5, 0.7, 0.9")) + #green; longdash
  geom_line(aes(y = qrcmSpline5, color = "qrcm", linetype = "ns with knots 0.1, 0.3, 0.5, 0.7, 0.9")) + #blue; longdash
  geom_line(aes(y = MMspline4c, color = "MM", linetype = "ns with knots 0.2, 0.4, 0.6, 0.8")) + #green; dashed
  geom_line(aes(y = qrcmSpline4c, color = "qrcm", linetype = "ns with knots 0.2, 0.4, 0.6, 0.8")) + #blue; dashed
  geom_line(aes(y = MMspline3a, color = "MM", linetype = "ns with knots 0.25, 0.5, 0.75")) + #green; dotted
  geom_line(aes(y = qrcmSpline3a, color = "qrcm", linetype = "ns with knots 0.25, 0.5, 0.75")) + #blue; dotted
  scale_color_manual(values = c("#55CC11", "#1177CC", "#FFAA11"), guide = "none") + 
  scale_linetype_manual(values = c("solid", "longdash", "dashed", "dotted"), 
                        guide = "none") + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
nonwPlot
wwdrkPlot <- ggplot(wwdrkPlotDF, aes(x = qgrid)) + labs(x = "Quantile Order", y = "Wwdrk") +
  geom_line(aes(y = rq, color = "rq")) + #orange
  geom_line(aes(y = MMlogistic, color = "MM", linetype = "logistic")) + #green; solid
  geom_line(aes(y = qrcmLogistic, color = "qrcm", linetype = "logistic")) + #blue; solid
  geom_line(aes(y = MMspline5, color = "MM", linetype = "ns with knots 0.1, 0.3, 0.5, 0.7, 0.9")) + #green; longdash
  geom_line(aes(y = qrcmSpline5, color = "qrcm", linetype = "ns with knots 0.1, 0.3, 0.5, 0.7, 0.9")) + #blue; longdash
  geom_line(aes(y = MMspline4c, color = "MM", linetype = "ns with knots 0.2, 0.4, 0.6, 0.8")) + #green; dashed
  geom_line(aes(y = qrcmSpline4c, color = "qrcm", linetype = "ns with knots 0.2, 0.4, 0.6, 0.8")) + #blue; dashed
  geom_line(aes(y = MMspline3a, color = "MM", linetype = "ns with knots 0.25, 0.5, 0.75")) + #green; dotted
  geom_line(aes(y = qrcmSpline3a, color = "qrcm", linetype = "ns with knots 0.25, 0.5, 0.75")) + #blue; dotted
  scale_color_manual(values = c("#55CC11", "#1177CC", "#FFAA11"), guide = "none") + 
  scale_linetype_manual(values = c("solid", "longdash", "dashed", "dotted"), 
                        guide = "none") + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
wwdrkPlot
soPlot <- ggplot(soPlotDF, aes(x = qgrid)) + labs(x = "Quantile Order", y = "So") +
  geom_line(aes(y = rq, color = "rq")) + #orange
  geom_line(aes(y = MMlogistic, color = "MM", linetype = "logistic")) + #green; solid
  geom_line(aes(y = qrcmLogistic, color = "qrcm", linetype = "logistic")) + #blue; solid
  geom_line(aes(y = MMspline5, color = "MM", linetype = "ns with knots 0.1, 0.3, 0.5, 0.7, 0.9")) + #green; longdash
  geom_line(aes(y = qrcmSpline5, color = "qrcm", linetype = "ns with knots 0.1, 0.3, 0.5, 0.7, 0.9")) + #blue; longdash
  geom_line(aes(y = MMspline4c, color = "MM", linetype = "ns with knots 0.2, 0.4, 0.6, 0.8")) + #green; dashed
  geom_line(aes(y = qrcmSpline4c, color = "qrcm", linetype = "ns with knots 0.2, 0.4, 0.6, 0.8")) + #blue; dashed
  geom_line(aes(y = MMspline3a, color = "MM", linetype = "ns with knots 0.25, 0.5, 0.75")) + #green; dotted
  geom_line(aes(y = qrcmSpline3a, color = "qrcm", linetype = "ns with knots 0.25, 0.5, 0.75")) + #blue; dotted
  scale_color_manual(values = c("#55CC11", "#1177CC", "#FFAA11"), guide = guide_legend(title="Method", label.position="right", nrow=1)) + 
  scale_linetype_manual(values = c("solid", "longdash", "dashed", "dotted"), 
                        guide = guide_legend(title = "Basis of Quantile Orders", label.position = "right", nrow = 4)) + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
soPlot
ggarrange(ggarrange(interceptPlot, precPlot, labels = c("A", "B"), ncol = 2, widths = c(1, 1), align = "h"),  
          ggarrange(nonwPlot, wwdrkPlot, labels = c("C", "D"), ncol = 2, widths = c(1, 1), align = "h"),
          ggarrange(soPlot, ggplot() + theme_void(), labels = c("E", ""), ncol = 2, widths = c(1.85, 0.15), align = "h"), 
          nrow = 3)
ggsave("logisticSpline3seq4seq5BetaPlots.png", width=16, height=24, units="cm")


==> supp/linear_quantile_regression/qrcmMMqlogistic.R <==
rm(list=ls())
library(SMPracticals)
attach(pollution)
library(quantreg)
library(qrcm)
library(tidyverse)
library(ggpubr)
library(latex2exp)

y <- log(mort)
n = length(y) #60 here
X <- cbind(rep(1,n), prec, nonw, wwdrk, so)

###### using MM ######
# X: n by p; theta: p by h (treating theta as a vector of length hp); 
# basefunc: h by 1 c(1, log (q), log (1-q))    a design matrix D_a for every q in quantiles
# the (i,(b-1)p+j) entry of D_a (Design matrix for quantiles[a]) is X_ij*b.vec(q)[b];   vec(theta) is of length h*p              
# dim of D_a is n*ph; 1<=i<=n, 1<=j<=p here 1<=b<=h=3
b.vec <- function(q){
  c(1, log(q), log(1-q)) 
}### base functions of q; length(b.vec(q)) = h
qrcmMM <- function(y, X, epsilon, quantiles, N){
  k = length(quantiles) # number of quantiles
  h = 3 #length of b.vec, i.e. number of base functions of q
  p = ncol(X) #(1+4) one intercept, 4 explanatory variables
  n = length(y)
  theta.ini = rep(1,p*h) 
  theta = theta.ini 
  for (t in 0:N){
    sum.matrix = matrix(0,h*p,h*p)
    sum.vector = rep(0,h*p)
    for (a in 1:k){
      q = quantiles[a]
      D_a <- kronecker(t(b.vec(q)), X)
      r = y - D_a%*%theta #n by 1 vector r_a^t
      W = diag(as.numeric(1/(abs(r)+epsilon))) # n by n diagonal matrix with positive entries W_a^t
      sum.matrix = sum.matrix + t(D_a)%*%W%*%D_a
      sum.vector = sum.vector + t(D_a)%*%W%*%y+(4*q-2)*colSums(D_a)/2
    }
    theta.new = solve(sum.matrix)%*%sum.vector
    theta = theta.new
    t = t+1
  }
  final.theta = matrix(theta, nrow=p, ncol=h)
  colnames(final.theta)= c("1", "ln(q)", "ln(1-q)")
  rownames(final.theta)= c("intercept","prec", "nonw", "wwdrk", "so")
  return(final.theta)
}
projDirec <- "C:/Users/annie/OneDrive - National University of Singapore/Documents/PhD/research/FYP github repos/MMquantreg"
setwd(paste(projDirec, "linear quantile regression", "results", sep = "/"))
eps <- 1e-10
# qrcmMMfit <- qrcmMM(y, X, eps, ppoints(1000), 10000)
# save(qrcmMMfit, file = "qrcmMMfit10000_1e-10q1000.RData")

###### using rq ######
test.quant = ppoints(1000)
baseVecTestQuantiles <- sapply(test.quant, b.vec)
qfit <- rq(y~prec+nonw+wwdrk+so, tau = test.quant)

###### using qrcm ######
x = X[,-1]
qrcmfit = iqr(y~x, formula.p = ~log(p) + log(1-p))
qrcmfit$coefficients
coef.lo.qrcm = qrcmfit$coefficients - qnorm(0.975)*summary(qrcmfit)$se
coef.hi.qrcm = qrcmfit$coefficients + qnorm(0.975)*summary(qrcmfit)$se

### quantile plots, i.e., q vs predicted yhat given each of the 60 x observations
load("qrcmMMfit10000_1e-10q1000.RData") #qrcmMMfit
setwd("../../plots/linQRmultipleQuantiles/60quantilePlotsGivenEachXobsQ1000logisticBasisN10000_1e-10")
for (i in 1:length(y)){
  test.x = X[i,]
  predicted.qrcm = test.x%*%qrcmfit$coefficients%*%baseVecTestQuantiles
  predicted.mm = test.x%*%qrcmMMfit%*%baseVecTestQuantiles
  predicted.rq = test.x%*%qfit$coefficients
  qrcmlogQuantilePlotsDF <- data.frame(qgrid = test.quant, qrcm = t(predicted.qrcm),
                                       MM = t(predicted.mm),
                                       rq = t(predicted.rq))
  # quantile plot given an x vector of length p (given an observation)
  # predicted value against quantile
  quantilePlot <- ggplot(qrcmlogQuantilePlotsDF, aes(x = qgrid)) + labs(x = "Quantile Order", y = TeX("Predicted $\\,\\hat{y}$")) +
    geom_line(aes(y = qrcm, color = "qrcm")) + #blue
    geom_line(aes(y = MM, color = "MM")) + #green
    geom_line(aes(y = rq, color = "rq")) + #orange
    scale_color_manual(values = c("#55CC11", "#1177CC", "#FFAA11"), guide ="none" ) + 
    theme(axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
  ggsave(paste(i, "thObsQuantilePlot.png", sep=""), width=8, height=8, units="cm")
}

### old beta plots (qrcmMMfit_direct5000_5e-5q1200.RData)
setwd(paste(projDirec, "linear quantile regression", "results", "old", sep = "/")) 
load("qrcmMMfit_direct5000_5e-5q1200.RData")
betas.qrcm = t(qrcmfit$coefficients%*%baseVecTestQuantiles)
betas.lo.qrcm = t(coef.lo.qrcm%*%baseVecTestQuantiles)
betas.hi.qrcm = t(coef.hi.qrcm%*%baseVecTestQuantiles)
betas.mm = t(qrcmMMfit%*%baseVecTestQuantiles)
betas.rq = t(qfit$coefficients)
setwd(paste(projDirec, "plots/linQRmultipleQuantiles", sep = "/")) 
qrcmlogInterceptPlotDF <- data.frame(qgrid = test.quant, qrcm = betas.qrcm[,1],
                                     lo.qrcm = betas.lo.qrcm[,1],
                                     hi.qrcm = betas.hi.qrcm[,1],
                                     MM = betas.mm[,1],
                                     rq = betas.rq[,1])
interceptPlot <- ggplot(qrcmlogInterceptPlotDF, aes(x = qgrid)) + labs(x = "Quantile Order", y = "Intercept") +
  geom_line(aes(y = qrcm, color = "qrcm")) + #blue
  geom_line(aes(y = MM, color = "MM")) + #green
  geom_line(aes(y = rq, color = "rq")) + #orange
  geom_line(aes(y = lo.qrcm, color = "qrcm 95% coefficient estimation bounds"), linetype = "dashed") + #red
  geom_line(aes(y = hi.qrcm, color = "qrcm 95% coefficient estimation bounds"), linetype = "dashed") + #red
  scale_color_manual(values = c("#55CC11", "#1177CC", "red", "#FFAA11"), guide = "none" ) + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
interceptPlot
qrcmlogPrecPlotDF <- data.frame(qgrid = test.quant, qrcm = betas.qrcm[,2],
                                lo.qrcm = betas.lo.qrcm[,2],
                                hi.qrcm = betas.hi.qrcm[,2],
                                MM = betas.mm[,2],
                                rq = betas.rq[,2])
precPlot <- ggplot(qrcmlogPrecPlotDF, aes(x = qgrid)) + labs(x = "Quantile Order", y = "Prec") +
  geom_line(aes(y = qrcm, color = "qrcm")) + #blue
  geom_line(aes(y = MM, color = "MM")) + #green
  geom_line(aes(y = rq, color = "rq")) + #orange
  geom_line(aes(y = lo.qrcm, color = "qrcm 95% coefficient estimation bounds"), linetype = "dashed") + #red
  geom_line(aes(y = hi.qrcm, color = "qrcm 95% coefficient estimation bounds"), linetype = "dashed") + #red
  scale_color_manual(values = c("#55CC11", "#1177CC", "red", "#FFAA11"), guide = "none") + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
precPlot
qrcmlogNonwPlotDF <- data.frame(qgrid = test.quant, qrcm = betas.qrcm[,3],
                                lo.qrcm = betas.lo.qrcm[,3],
                                hi.qrcm = betas.hi.qrcm[,3],
                                MM = betas.mm[,3],
                                rq = betas.rq[,3])
nonwPlot <- ggplot(qrcmlogNonwPlotDF, aes(x = qgrid)) + labs(x = "Quantile Order", y = "Nonw") +
  geom_line(aes(y = qrcm, color = "qrcm")) + #blue
  geom_line(aes(y = MM, color = "MM")) + #green
  geom_line(aes(y = rq, color = "rq")) + #orange
  geom_line(aes(y = lo.qrcm, color = "qrcm 95% coefficient estimation bounds"), linetype = "dashed") + #red
  geom_line(aes(y = hi.qrcm, color = "qrcm 95% coefficient estimation bounds"), linetype = "dashed") + #red
  scale_color_manual(values = c("#55CC11", "#1177CC", "red", "#FFAA11"),  guide = "none") + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
nonwPlot
qrcmlogWwdrkPlotDF <- data.frame(qgrid = test.quant, qrcm = betas.qrcm[,4],
                                 lo.qrcm = betas.lo.qrcm[,4],
                                 hi.qrcm = betas.hi.qrcm[,4],
                                 MM = betas.mm[,4],
                                 rq = betas.rq[,4])
wwdrkPlot <- ggplot(qrcmlogWwdrkPlotDF, aes(x = qgrid)) + labs(x = "Quantile Order", y = "Wwdrk") +
  geom_line(aes(y = qrcm, color = "qrcm")) + #blue
  geom_line(aes(y = MM, color = "MM")) + #green
  geom_line(aes(y = rq, color = "rq")) + #orange
  geom_line(aes(y = lo.qrcm, color = "qrcm 95% coefficient estimation bounds"), linetype = "dashed") + #red
  geom_line(aes(y = hi.qrcm, color = "qrcm 95% coefficient estimation bounds"), linetype = "dashed") + #red
  scale_color_manual(values = c("#55CC11", "#1177CC", "red", "#FFAA11"), guide = "none") + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
wwdrkPlot
qrcmlogSoPlotDF <- data.frame(qgrid = test.quant, qrcm = betas.qrcm[,5],
                              lo.qrcm = betas.lo.qrcm[,5],
                              hi.qrcm = betas.hi.qrcm[,5],
                              MM = betas.mm[,5],
                              rq = betas.rq[,5])
soPlot <- ggplot(qrcmlogSoPlotDF, aes(x = qgrid)) + labs(x = "Quantile Order", y = "So") +
  geom_line(aes(y = qrcm, color = "qrcm")) + #blue
  geom_line(aes(y = MM, color = "MM")) + #green
  geom_line(aes(y = rq, color = "rq")) + #orange
  geom_line(aes(y = lo.qrcm, color = "qrcm 95% coefficient estimation bounds"), linetype = "dashed") + #red
  geom_line(aes(y = hi.qrcm, color = "qrcm 95% coefficient estimation bounds"), linetype = "dashed") + #red
  scale_color_manual(values = c("#55CC11", "#1177CC", "red", "#FFAA11"), guide = guide_legend(title="Method", label.position="right")) + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
soPlot
ggarrange(ggarrange(interceptPlot, precPlot, labels = c("A", "B"), ncol = 2, align = "h"),  
          ggarrange(nonwPlot, wwdrkPlot, labels = c("C", "D"), ncol = 2, align = "h"),
          ggarrange(soPlot, ggplot() + theme_void(), labels = c("E", ""), ncol = 2, widths = c(2.5, 0.05), align = "h"), 
          nrow = 3)
ggsave("ggplot2logisticBetaPlots.png", width=16, height=24, units="cm")




==> supp/linear_quantile_regression/qrcmMMqspline.R <==
rm(list=ls())
library(SMPracticals)
attach(pollution)
library(quantreg)
library(qrcm)
library(tidyverse)
library(ggpubr)
library(latex2exp)

y <- log(mort)
n = length(y) #60 here
X <- cbind(rep(1,n), prec, nonw, wwdrk, so)

###### using MM ######
# X: n by p; theta: p by h (treating theta as a vector of length hp); 
# a design matrix D_a for every q in quantiles
# the (i,(b-1)p+j) entry of D_a (Design matrix for quantiles[a]) is    X_ij*b.vec(q,knots)[b] ;   vec(theta) is of length h*p              
# dim of D_a is n*ph; 1<=i<=n, 1<=j<=p here 1<=b<=h
b.vec <- function(q, knots){
  h = length(knots)
  qlast = knots[h]
  qseclast = knots[h-1]
  result = c(1, q)
  for (i in 1:(h-2)) {
    knot = knots[i]
    result = c(result, 
                (q>knot)*(q-knot)^3 - (q>qseclast)*(q-qseclast)^3*(qlast-knot)/(qlast-qseclast) +
                (q>qlast)*(q-qlast)^3*(qseclast-knot)/(qlast-qseclast) )
  }
  return(result)
}### base functions of q; length(b.vec(q, knots)) = h
qrcmMM <- function(y,X,epsilon,quantiles, N, knots){
  k = length(quantiles) # number of quantiles
  h = length(knots) #length of b.vec, i.e. number of base functions of q
  p = ncol(X) #(1+4) one intercept, 4 explanatory variables
  n = length(y)
  theta.ini = rep(1,p*h) 
  theta = theta.ini 
  for (t in 0:N){
    sum.matrix = matrix(0,h*p,h*p)
    sum.vector = rep(0,h*p)
    for (a in 1:k){
      q = quantiles[a]
      D_a <- kronecker(t(b.vec(q, knots)), X)
      r = y - D_a%*%theta #n by 1 vector r_a^t
      W = diag(as.numeric(1/(abs(r)+epsilon))) # n by n diagonal matrix with positive entries W_a^t
      sum.matrix = sum.matrix + t(D_a)%*%W%*%D_a
      sum.vector = sum.vector + t(D_a)%*%W%*%y+(4*q-2)*colSums(D_a)/2
    }
    theta.new = solve(sum.matrix)%*%sum.vector
    theta = theta.new
    t = t+1
  }
  final.theta = matrix(theta, nrow=p, ncol=h)
  colnames(final.theta)= c("1", "q", paste("S_", as.character(1:(h-2)), "(q)", sep=""))
  rownames(final.theta)= c("intercept","prec", "nonw", "wwdrk", "so")
  return(final.theta)
}
eps <- 1e-10
projDirec <- "C:/Users/annie/OneDrive - National University of Singapore/Documents/PhD/research/FYP github repos/MMquantreg"
setwd(paste(projDirec, "linear quantile regression/results", sep = "/"))
# qrcmMMfitSpline3 <- qrcmMM(y, X, eps, ppoints(1000), 10000, c(0.25, 0.5, 0.75))
# save(qrcmMMfitSpline3, file = "qrcmMMspline3fit10000_1e-10q1000c(0.25, 0.5, 0.75).RData")
# qrcmMMfitSpline4 <- qrcmMM(y, X, eps, ppoints(1000), 10000, c(0.1, 0.4, 0.6, 0.9))
# save(qrcmMMfitSpline4, file = "qrcmMMspline4fit10000_1e-10q1000c(0.1, 0.4, 0.6, 0.9).RData")
# qrcmMMfitSpline5 <- qrcmMM(y, X, 5e-5, ppoints(1000), 10000, seq(0.1, 0.9, length = 5))
# save(qrcmMMfitSpline5, file = "qrcmMMspline5fit10000_5e-5q1000c(0.1, 0.3, 0.5, 0.7, 0.9).RData")
# qrcmMMfitSpline3b <- qrcmMM(y, X, eps, ppoints(1000), 10000, c(0.1, 0.5, 0.9))
# save(qrcmMMfitSpline3b, file = "qrcmMMspline3fit10000_1e-10q1000c(0.1, 0.5, 0.9).RData")
# qrcmMMfitSpline4b <- qrcmMM(y, X, eps, ppoints(1000), 10000, c(0.1, 0.3, 0.7, 0.9))
# save(qrcmMMfitSpline4b, file = "qrcmMMspline4fit10000_1e-10q1000c(0.1, 0.3, 0.7, 0.9).RData")
# qrcmMMfitSpline4c <- qrcmMM(y, X, eps, ppoints(1000), 10000, c(0.2, 0.4, 0.6, 0.8))
# save(qrcmMMfitSpline4c, file = "qrcmMMspline4fit10000_1e-10q1000c(0.2, 0.4, 0.6, 0.8).RData")

##### quantile plots, i.e., q vs predicted yhat given each of the 60 x observations
test.quant = ppoints(1000)
qfit <- rq(y~prec+nonw+wwdrk+so, tau = test.quant)
qfitCoef <- qfit$coefficients
x = X[,-1]
basefunc <- function(q, knots, i){
  h = length(knots)
  qlast = knots[h]
  qseclast = knots[h-1]
  knot = knots[i]
  return((q>knot)*(q-knot)^3 - (q>qseclast)*(q-qseclast)^3*(qlast-knot)/(qlast-qseclast) +
           (q>qlast)*(q-qlast)^3*(qseclast-knot)/(qlast-qseclast) )
} 
### with 4 knots 0.2, 0.4, 0.6, 0.8 
setwd(paste(projDirec, "linear quantile regression/results", sep = "/"))
knots = c(0.2, 0.4, 0.6, 0.8)
qrcmfit = iqr(y~x, formula.p = ~p + basefunc(p,knots,1) + basefunc(p,knots,2))
baseVecTestQuantiles <- sapply(test.quant, b.vec, knots)
betas.qrcm = t(qrcmfit$coefficients%*%baseVecTestQuantiles)
load("qrcmMMspline4fit10000_1e-10q1000c(0.2, 0.4, 0.6, 0.8).RData") #qrcmMMfitSpline4c
betas.mm = t(qrcmMMfitSpline4c%*%baseVecTestQuantiles)
setwd("../../plots/linQRmultipleQuantiles")
setwd("60quantilePlotsGivenEachXobsQ1000nsBasis0.2_0.4_0.6_0.8N10000_1e-10")
for (i in 1:n){
  test.x = X[i,]
  predicted.qrcm = test.x%*%t(betas.qrcm)
  predicted.mm = test.x%*%t(betas.mm)
  predicted.rq = test.x%*%qfitCoef
  qrcmSpline4cQuantilePlotsDF <- data.frame(qgrid = test.quant, qrcm = t(predicted.qrcm),
                                            MM = t(predicted.mm),
                                            rq = t(predicted.rq))
  quantilePlot <- ggplot(qrcmSpline4cQuantilePlotsDF, aes(x = qgrid)) + labs(x = "Quantile Order", y = TeX("Predicted $\\,\\hat{y}$")) +
    geom_line(aes(y = qrcm, color = "qrcm")) + #blue
    geom_line(aes(y = MM, color = "MM")) + #green
    geom_line(aes(y = rq, color = "rq")) + #orange
    scale_color_manual(values = c("#55CC11", "#1177CC", "#FFAA11"), guide ="none" ) + 
    theme(axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
  ggsave(paste(i, "thObsQuantilePlot.png.png", sep=""), width=8, height=8, units="cm")
}


==> supp/linear_quantile_regression/simu/Beta2_2st/beta_2,2_stSimu.R <==
rm(list=ls())
library(quantreg)
library(qrcm)
N = 350 # number of samples
n = 500 # sample size per sample
p.table = seq(0.1, 0.9, length = 9) # quantiles for the IMSE methods comparison table
fit.quantiles <- seq(0.001, 0.999, by = 0.001) # for qrcmMM
#no.knots = c(3,3,4,4,5)
knots3a = c(0.1, 0.5, 0.9) # tails much shorter
knots3b = c(0.2, 0.5, 0.8) # tails a bit shorter
knots4a = c(0.1, 0.3, 0.7, 0.9) #tails shorter
knots4b = seq(0.2, 0.8, length = 4) # equally spaced
knots5a = seq(0.1, 0.9, length = 5) # tails shorter
knots.list = list(knots3a, knots3b, knots4a, knots4b, knots5a)
knots.names = c("3a", "3b", "4a", "4b", "5a")

b.vec <- function(q){
  c(1, log(q), log(1-q)) 
}### logistic base functions of q; length(b.vec(q)) = h
b.vec.spline <- function(q, knots){
  h = length(knots)
  qlast = knots[h]
  qseclast = knots[h-1]
  result = c(1, q)
  for (i in 1:(h-2)) {
    knot = knots[i]
    result = c(result, 
               (q>knot)*(q-knot)^3 - (q>qseclast)*(q-qseclast)^3*(qlast-knot)/(qlast-qseclast) +
                 (q>qlast)*(q-qlast)^3*(qseclast-knot)/(qlast-qseclast) )
  }
  return(result)
}### natural spline base functions of q; length(b.vec.spline(q, knots)) = h
qMM <- function(y,X,epsilon,quantiles, N){
  n = length(y)
  p = ncol(X) 
  numq = length(quantiles)
  result = matrix(0,p,numq) # the betas we get from MM
  for(qi in 1:numq){
    q = quantiles[qi]
    d = rep(4*q-2,n) # n by 1 vector
    beta.ini = rep(0,p)
    beta_k = beta.ini # p by 1
    for (k in 0:N){
      r_k = y - X%*%beta_k #n by 1 vector; residual based on current beta
      A = diag(as.numeric(1/(abs(r_k)+epsilon))) #n by n diagnal matrix
      beta.new = (solve(t(X)%*%A%*%X))%*%(t(X)%*%A%*%y+t(X)%*%d/2)
      beta_k = beta.new
      k = k+1
    }
    if (qi==1) result = beta.new 
    else result = cbind(result, beta.new)
  }
  colnam = paste("q = ", as.character(quantiles), sep="")
  colnames(result)= colnam
  return(result)
}
qrcmMM <- function(y,X,epsilon,quantiles, N){
  k = length(quantiles) # number of quantiles
  h = 3 #length of b.vec, i.e. number of base functions of q
  p = ncol(X) #(1+4) one intercept, 4 explanatory variables
  n = length(y)
  theta.ini = rep(1,p*h) 
  theta = theta.ini 
  for (t in 0:N){
    sum.matrix = matrix(0,h*p,h*p)
    sum.vector = rep(0,h*p)
    for (a in 1:k){
      q = quantiles[a]
      D_a <- kronecker(t(b.vec(q)), X)
      r = y - D_a%*%theta #n by 1 vector r_a^t
      W = diag(as.numeric(1/(abs(r)+epsilon))) # n by n diagonal matrix with positive entries W_a^t
      sum.matrix = sum.matrix + t(D_a)%*%W%*%D_a
      sum.vector = sum.vector + t(D_a)%*%W%*%y+(4*q-2)*colSums(D_a)/2
    }
    theta.new = solve(sum.matrix)%*%sum.vector
    theta = theta.new
    t = t+1
  }
  final.theta = matrix(theta, nrow=p, ncol=h)
  colnames(final.theta)= c("1", "ln(q)", "ln(1-q)")
  return(final.theta)
}
qrcmMM.spline <- function(y,X,epsilon,quantiles, N, knots){
  k = length(quantiles) # number of quantiles
  h = length(knots) #length of b.vec, i.e. number of base functions of q
  p = ncol(X) #(1+4) one intercept, 4 explanatory variables
  n = length(y)
  theta.ini = rep(1,p*h) 
  theta = theta.ini 
  for (t in 0:N){
    sum.matrix = matrix(0,h*p,h*p)
    sum.vector = rep(0,h*p)
    for (a in 1:k){
      q = quantiles[a]
      D_a <- kronecker(t(b.vec.spline(q, knots)), X)
      r = y - D_a%*%theta #n by 1 vector r_a^t
      W = diag(as.numeric(1/(abs(r)+epsilon))) # n by n diagonal matrix with positive entries W_a^t
      sum.matrix = sum.matrix + t(D_a)%*%W%*%D_a
      sum.vector = sum.vector + t(D_a)%*%W%*%y+(4*q-2)*colSums(D_a)/2
    }
    theta.new = solve(sum.matrix)%*%sum.vector
    theta = theta.new
    t = t+1
  }
  final.theta = matrix(theta, nrow=p, ncol=h)
  colnames(final.theta)= c("1", "q", paste("S_", as.character(1:(h-2)), "(q)", sep=""))
  return(final.theta)
}
calcMSE <- function(q,X,fit,ind, y, iter){ #ind suggests which fit the thetas are from 
  x = X[,2]
  #theoretical quantile function for y given x 
  Qq = 1+5*(qbeta(q,2,2)-0.5)+(3+2*5*(qbeta(q,2,2)-0.5))*x # n by 1
  if(ind ==100){
    qfit <- rq(y~x, tau = q) # for rq
    coef = qfit$coefficients
    Qqhat = X%*%coef
  } else if(ind == 150){
    qmmfit <- qMM(y,X,5e-5, q, 1000) # for qmm
    Qqhat = X%*%qmmfit
  } else if(ind ==200){
    Qqhat = X%*%fit%*%b.vec(q)  #for qrcm with basis c(1, log(q), log(1-q)) and qrcmMMlog
  } else{
    Qqhat = X%*%fit%*%b.vec.spline(q, knots.list[[ind]])#for qrcm and qrcmMM spline with ind base functions (knots)
  }
  mse = sum((Qq-Qqhat)^2)
  return(mse)
} ### calculate mse for a single sample, a given q and a given fit's thetas (for qrcm and qrcmMM) 
basefunc <- function(knots,q,i){
  h = length(knots)
  qlast = knots[h]
  qseclast = knots[h-1]
  knot = knots[i]
  return((q>knot)*(q-knot)^3 - (q>qseclast)*(q-qseclast)^3*(qlast-knot)/(qlast-qseclast) +
           (q>qlast)*(q-qlast)^3*(qseclast-knot)/(qlast-qseclast) )
} 
mainfunc <- function(N, n, fit.quantiles, p.table, wd, knots.list){
  seed = 97
  set.seed(seed)
  setwd(paste0("seed", seed))
  sum.mse.list = replicate(2*length(knots.list)+4, rep(0,length(p.table)), simplify = FALSE)
  for(iter in 1:N){
    print(iter)
    x = runif(n)
    B = rbeta(n,2,2)
    e = 5*(B-0.5)
    y = 1+3*x + (1+2*x)*e
    X = cbind(rep(1,n),x)
    mse.rq = sapply(p.table, calcMSE, X, NULL, 100, y, iter)
    sum.mse.list[[1]] = sum.mse.list[[1]] + mse.rq
    mse.qmm = sapply(p.table, calcMSE, X, NULL, 150, y, iter)
    sum.mse.list[[2]] = sum.mse.list[[2]] + mse.qmm
    qrcmlogfit <- iqr(y~x, formula.p=~log(p)+log(1-p)) ## qrcm with basis c(1, log(p), log(1-p))
    coef = qrcmlogfit$coefficients
    save(coef, file = paste("qrcmlogfitcoef_sample", as.character(iter), ".RData", sep=""))
    mse.qrcmlog = sapply(p.table, calcMSE, X, coef, 200, y, iter) # single sample mse for qrcmlogfit
    sum.mse.list[[3]] = sum.mse.list[[3]] + mse.qrcmlog
    qrcmMMlogfit <- qrcmMM(y, X, 5e-5, fit.quantiles, 1000)
    save(qrcmMMlogfit, file = paste("qrcmMMlogfitcoef_sample", as.character(iter), ".RData", sep=""))
    mse.qrcmMMlog = sapply(p.table, calcMSE, X, qrcmMMlogfit, 200, y, iter) # single sample mse for qrcmMMlogfit
    sum.mse.list[[4]] = sum.mse.list[[4]] + mse.qrcmMMlog
    
    knots3a = knots.list[[1]]; knots3b = knots.list[[2]]
    knots4a = knots.list[[3]]; knots4b = knots.list[[4]]; knots5a = knots.list[[5]]
    qrcmspline3afit = iqr(y~x, formula.p=~p+basefunc(knots3a,p,1))
    qrcmspline3bfit = iqr(y~x, formula.p=~p+basefunc(knots3b,p,1))
    qrcmspline4afit = iqr(y~x, formula.p=~p+basefunc(knots4a,p,1)+basefunc(knots4a,p,2))
    qrcmspline4bfit = iqr(y~x, formula.p=~p+basefunc(knots4b,p,1)+basefunc(knots4b,p,2))
    qrcmspline5afit = iqr(y~x, formula.p=~p+basefunc(knots5a,p,1)+basefunc(knots5a,p,2)
                          +basefunc(knots5a,p,3))
    qrcmsplinefit.list = list(qrcmspline3afit, qrcmspline3bfit, qrcmspline4afit, 
                              qrcmspline4bfit, qrcmspline5afit)
    for(jSpline in 1:length(knots.list)){
      qrcmsplinefit = qrcmsplinefit.list[[jSpline]]
      coef = qrcmsplinefit$coefficients
      save(coef, file = paste("qrcmspline", knots.names[jSpline], "fitcoef_sample", 
                              as.character(iter), ".RData", sep=""))
      mse.qrcmspline = sapply(p.table, calcMSE, X, coef, jSpline, y, iter) # single sample mse for qrcmsplinefit
      sum.mse.list[[2*jSpline+3]] = sum.mse.list[[2*jSpline+3]] + mse.qrcmspline #2*(jSpline-1)+4+1 = 2*jSpline+3
      qrcmMMsplinefit = qrcmMM.spline(y,X,5e-5, fit.quantiles, 1000, knots.list[[jSpline]])
      save(qrcmMMsplinefit, file = paste("qrcmMMspline", knots.names[jSpline], 
                                         "fitcoef_sample", as.character(iter), ".RData", sep=""))
      mse.qrcmMMspline = sapply(p.table, calcMSE, X, qrcmMMsplinefit, jSpline, y, iter) # single sample mse for qrcmMMsplinefit
      sum.mse.list[[2*jSpline+4]] = sum.mse.list[[2*jSpline+4]] + mse.qrcmMMspline #2*(jSpline-1)+4+2 = 2*jSpline+4
    }
  }
  result = matrix(unlist(sum.mse.list), length(sum.mse.list), length(p.table), byrow=TRUE)
  exactnames = sapply(knots.list, paste, collapse='_') #paste(as.character(knots3a),collapse='_')
  qspline.names = as.vector(outer(c("qrcmspline", "MMspline"), exactnames, paste, sep=" "))
  rownames(result) = c("rq", "qMM", "qrcmlogistic", "MMlogistic", qspline.names)
  colnames(result) = paste("p = ", as.character(p.table), sep="")
  #setwd("..")
  imse.table = result/N
  save(imse.table, file = paste("IMSE table Beta(2,2) short-tail seed", seed, ".RData", sep = ""))
  return(imse.table)
}

imse.table = mainfunc(N, n, fit.quantiles, p.table, wd, knots.list)

library(xtable)
xt = xtable(data.frame(imse.table), digits=5)
names(xt) = paste("p = ", as.character(p.table), sep="")
#setwd(wd)
latex <- print.xtable(xt, print.results = FALSE, scalebox = 0.65)
writeLines(
  c(
    "\\documentclass[11pt]{article}",
    "\\usepackage{graphicx}",
    "\\begin{document}",
    "\\thispagestyle{empty}",
    latex,
    "\\end{document}"
  ),
  "IMSEtable Beta(2,2) short-tail.tex"
)
tools::texi2pdf("table.tex", clean = TRUE)









==> supp/linear_quantile_regression/simu/Beta2_5st/beta_2,5_stSimu.R <==
rm(list=ls())
library(quantreg)
library(qrcm)
N = 350 # number of samples
n = 500 # sample size per sample
p.table = seq(0.1, 0.9, length = 9) # quantiles for the IMSE methods comparison table
fit.quantiles <- seq(0.001, 0.999, by = 0.001) # for qrcmMM
#no.knots = c(3,3,4,4,5)
knots3a = c(0.1, 0.5, 0.9) # tails much shorter
knots3b = c(0.2, 0.5, 0.8) # tails a bit shorter
knots4a = c(0.1, 0.3, 0.7, 0.9) #tails shorter
knots4b = seq(0.2, 0.8, length = 4) # equally spaced
knots5a = seq(0.1, 0.9, length = 5) # tails shorter
knots.list = list(knots3a, knots3b, knots4a, knots4b, knots5a)
knots.names = c("3a", "3b", "4a", "4b", "5a")

b.vec <- function(q){
  c(1, log(q), log(1-q)) 
}### logistic base functions of q; length(b.vec(q)) = h
b.vec.spline <- function(q, knots){
  h = length(knots)
  qlast = knots[h]
  qseclast = knots[h-1]
  result = c(1, q)
  for (i in 1:(h-2)) {
    knot = knots[i]
    result = c(result, 
               (q>knot)*(q-knot)^3 - (q>qseclast)*(q-qseclast)^3*(qlast-knot)/(qlast-qseclast) +
                 (q>qlast)*(q-qlast)^3*(qseclast-knot)/(qlast-qseclast) )
  }
  return(result)
}### natural spline base functions of q; length(b.vec.spline(q, knots)) = h
qMM <- function(y,X,epsilon,quantiles, N){
  n = length(y)
  p = ncol(X) 
  numq = length(quantiles)
  result = matrix(0,p,numq) # the betas we get from MM
  for(qi in 1:numq){
    q = quantiles[qi]
    d = rep(4*q-2,n) # n by 1 vector
    beta.ini = rep(0,p)
    beta_k = beta.ini # p by 1
    for (k in 0:N){
      r_k = y - X%*%beta_k #n by 1 vector; residual based on current beta
      A = diag(as.numeric(1/(abs(r_k)+epsilon))) #n by n diagnal matrix
      beta.new = (solve(t(X)%*%A%*%X))%*%(t(X)%*%A%*%y+t(X)%*%d/2)
      beta_k = beta.new
      k = k+1
    }
    if (qi==1) result = beta.new 
    else result = cbind(result, beta.new)
  }
  colnam = paste("q = ", as.character(quantiles), sep="")
  colnames(result)= colnam
  return(result)
}
qrcmMM <- function(y,X,epsilon,quantiles, N){
  k = length(quantiles) # number of quantiles
  h = 3 #length of b.vec, i.e. number of base functions of q
  p = ncol(X) #(1+4) one intercept, 4 explanatory variables
  n = length(y)
  theta.ini = rep(1,p*h) 
  theta = theta.ini 
  for (t in 0:N){
    sum.matrix = matrix(0,h*p,h*p)
    sum.vector = rep(0,h*p)
    for (a in 1:k){
      q = quantiles[a]
      D_a <- kronecker(t(b.vec(q)), X)
      r = y - D_a%*%theta #n by 1 vector r_a^t
      W = diag(as.numeric(1/(abs(r)+epsilon))) # n by n diagonal matrix with positive entries W_a^t
      sum.matrix = sum.matrix + t(D_a)%*%W%*%D_a
      sum.vector = sum.vector + t(D_a)%*%W%*%y+(4*q-2)*colSums(D_a)/2
    }
    theta.new = solve(sum.matrix)%*%sum.vector
    theta = theta.new
    t = t+1
  }
  final.theta = matrix(theta, nrow=p, ncol=h)
  colnames(final.theta)= c("1", "ln(q)", "ln(1-q)")
  return(final.theta)
}
qrcmMM.spline <- function(y,X,epsilon,quantiles, N, knots){
  k = length(quantiles) # number of quantiles
  h = length(knots) #length of b.vec, i.e. number of base functions of q
  p = ncol(X) #(1+4) one intercept, 4 explanatory variables
  n = length(y)
  theta.ini = rep(1,p*h) 
  theta = theta.ini 
  for (t in 0:N){
    sum.matrix = matrix(0,h*p,h*p)
    sum.vector = rep(0,h*p)
    for (a in 1:k){
      q = quantiles[a]
      D_a <- kronecker(t(b.vec.spline(q, knots)), X)
      r = y - D_a%*%theta #n by 1 vector r_a^t
      W = diag(as.numeric(1/(abs(r)+epsilon))) # n by n diagonal matrix with positive entries W_a^t
      sum.matrix = sum.matrix + t(D_a)%*%W%*%D_a
      sum.vector = sum.vector + t(D_a)%*%W%*%y+(4*q-2)*colSums(D_a)/2
    }
    theta.new = solve(sum.matrix)%*%sum.vector
    theta = theta.new
    t = t+1
  }
  final.theta = matrix(theta, nrow=p, ncol=h)
  colnames(final.theta)= c("1", "q", paste("S_", as.character(1:(h-2)), "(q)", sep=""))
  return(final.theta)
}
calcMSE <- function(q,X,fit,ind, y, iter){ #ind suggests which fit the thetas are from 
  x = X[,2]
  #theoretical quantile function for y given x 
  Qq = 1+5*(qbeta(q,2,5)-0.5)+(3+2*5*(qbeta(q,2,5)-0.5))*x # n by 1
  if(ind ==100){
    qfit <- rq(y~x, tau = q) # for rq
    coef = qfit$coefficients
    Qqhat = X%*%coef
  } else if(ind == 150){
    qmmfit <- qMM(y,X,5e-5, q, 1000) # for qmm
    Qqhat = X%*%qmmfit
  } else if(ind ==200){
    Qqhat = X%*%fit%*%b.vec(q)  #for qrcm with basis c(1, log(q), log(1-q)) and qrcmMMlog
  } else{
    Qqhat = X%*%fit%*%b.vec.spline(q, knots.list[[ind]])#for qrcm and qrcmMM spline with ind base functions (knots)
  }
  mse = sum((Qq-Qqhat)^2)
  return(mse)
} ### calculate mse for a single sample, a given q and a given fit's thetas (for qrcm and qrcmMM) 
basefunc <- function(knots,q,i){
  h = length(knots)
  qlast = knots[h]
  qseclast = knots[h-1]
  knot = knots[i]
  return((q>knot)*(q-knot)^3 - (q>qseclast)*(q-qseclast)^3*(qlast-knot)/(qlast-qseclast) +
           (q>qlast)*(q-qlast)^3*(qseclast-knot)/(qlast-qseclast) )
} 
mainfunc <- function(N, n, fit.quantiles, p.table, wd, no.knots, knots.list){
  seed = 107
  set.seed(seed)
  setwd(paste0("seed", seed))
  sum.mse.list = replicate(2*length(knots.list)+4, rep(0,length(p.table)), simplify = FALSE)
  for(iter in 1:N){
    print(iter)
    x = runif(n)
    B = rbeta(n,2,5)
    e = 5*(B-0.5)
    y = 1+3*x + (1+2*x)*e
    X = cbind(rep(1,n),x)
    mse.rq = sapply(p.table, calcMSE, X, NULL, 100, y, iter)
    sum.mse.list[[1]] = sum.mse.list[[1]] + mse.rq
    mse.qmm = sapply(p.table, calcMSE, X, NULL, 150, y, iter)
    sum.mse.list[[2]] = sum.mse.list[[2]] + mse.qmm
    qrcmlogfit <- iqr(y~x, formula.p=~log(p)+log(1-p)) ## qrcm with basis c(1, log(p), log(1-p))
    coef = qrcmlogfit$coefficients
    save(coef, file = paste("qrcmlogfitcoef_sample", as.character(iter), ".RData", sep=""))
    mse.qrcmlog = sapply(p.table, calcMSE, X, coef, 200, y, iter) # single sample mse for qrcmlogfit
    sum.mse.list[[3]] = sum.mse.list[[3]] + mse.qrcmlog
    qrcmMMlogfit <- qrcmMM(y, X, 5e-5, fit.quantiles, 1000)
    save(qrcmMMlogfit, file = paste("qrcmMMlogfitcoef_sample", as.character(iter), ".RData", sep=""))
    mse.qrcmMMlog = sapply(p.table, calcMSE, X, qrcmMMlogfit, 200, y, iter) # single sample mse for qrcmMMlogfit
    sum.mse.list[[4]] = sum.mse.list[[4]] + mse.qrcmMMlog
    
    knots3a = knots.list[[1]]; knots3b = knots.list[[2]]
    knots4a = knots.list[[3]]; knots4b = knots.list[[4]]; knots5a = knots.list[[5]]
    qrcmspline3afit = iqr(y~x, formula.p=~p+basefunc(knots3a,p,1))
    qrcmspline3bfit = iqr(y~x, formula.p=~p+basefunc(knots3b,p,1))
    qrcmspline4afit = iqr(y~x, formula.p=~p+basefunc(knots4a,p,1)+basefunc(knots4a,p,2))
    qrcmspline4bfit = iqr(y~x, formula.p=~p+basefunc(knots4b,p,1)+basefunc(knots4b,p,2))
    qrcmspline5afit = iqr(y~x, formula.p=~p+basefunc(knots5a,p,1)+basefunc(knots5a,p,2)
                          +basefunc(knots5a,p,3))
    qrcmsplinefit.list = list(qrcmspline3afit, qrcmspline3bfit, qrcmspline4afit, 
                              qrcmspline4bfit, qrcmspline5afit)
    for(jSpline in 1:length(knots.list)){
      qrcmsplinefit = qrcmsplinefit.list[[jSpline]]
      coef = qrcmsplinefit$coefficients
      save(coef, file = paste("qrcmspline", knots.names[jSpline], "fitcoef_sample", 
                              as.character(iter), ".RData", sep=""))
      mse.qrcmspline = sapply(p.table, calcMSE, X, coef, jSpline, y, iter) # single sample mse for qrcmsplinefit
      sum.mse.list[[2*jSpline+3]] = sum.mse.list[[2*jSpline+3]] + mse.qrcmspline #2*(jSpline-1)+4+1 = 2*jSpline+3
      qrcmMMsplinefit = qrcmMM.spline(y,X,5e-5, fit.quantiles, 1000, knots.list[[jSpline]])
      save(qrcmMMsplinefit, file = paste("qrcmMMspline", knots.names[jSpline], 
                                         "fitcoef_sample", as.character(iter), ".RData", sep=""))
      mse.qrcmMMspline = sapply(p.table, calcMSE, X, qrcmMMsplinefit, jSpline, y, iter) # single sample mse for qrcmMMsplinefit
      sum.mse.list[[2*jSpline+4]] = sum.mse.list[[2*jSpline+4]] + mse.qrcmMMspline #2*(jSpline-1)+4+2 = 2*jSpline+4
    }
  }
  result = matrix(unlist(sum.mse.list), length(sum.mse.list), length(p.table), byrow=TRUE)
  exactnames = sapply(knots.list, paste, collapse='_') #paste(as.character(knots3a),collapse='_')
  qspline.names = as.vector(outer(c("qrcmspline", "MMspline"), exactnames, paste, sep=" "))
  rownames(result) = c("rq", "qMM", "qrcmlogistic", "MMlogistic", qspline.names)
  colnames(result) = paste("p = ", as.character(p.table), sep="")
  #setwd("..")
  imse.table = result/N
  save(imse.table, file = paste("IMSE table Beta(2,5) short-tail seed", seed, ".RData", sep = ""))
  return(imse.table)
}

imse.table = mainfunc(N, n, fit.quantiles, p.table, wd, no.knots, knots.list)

library(xtable)
xt = xtable(data.frame(imse.table), digits=5)
names(xt) = paste("p = ", as.character(p.table), sep="")
#setwd(wd)
latex <- print.xtable(xt, print.results = FALSE, scalebox = 0.65)
writeLines(
  c(
    "\\documentclass[11pt]{article}",
    "\\usepackage{graphicx}",
    "\\begin{document}",
    "\\thispagestyle{empty}",
    latex,
    "\\end{document}"
  ),
  "IMSEtable Beta(2,5) short-tail.tex"
)
tools::texi2pdf("table.tex", clean = TRUE)









==> supp/linear_quantile_regression/simu/BetaHalfHalfst/beta_0.5,0.5_stSimu.R <==
rm(list=ls())
library(quantreg)
library(qrcm)
N = 350 # number of samples
n = 500 # sample size per sample
p.table = seq(0.1, 0.9, length = 9) # quantiles for the IMSE methods comparison table
fit.quantiles <- seq(0.001, 0.999, by = 0.001) # for qrcmMM
#no.knots = c(3,3,4,4,5)
knots3a = c(0.1, 0.5, 0.9) # tails much shorter
knots3b = c(0.2, 0.5, 0.8) # tails a bit shorter
knots4a = c(0.1, 0.3, 0.7, 0.9) #tails shorter
knots4b = seq(0.2, 0.8, length = 4) # equally spaced
knots5a = seq(0.1, 0.9, length = 5) # tails shorter
knots.list = list(knots3a, knots3b, knots4a, knots4b, knots5a)
knots.names = c("3a", "3b", "4a", "4b", "5a")

b.vec <- function(q){
  c(1, log(q), log(1-q)) 
}### logistic base functions of q; length(b.vec(q)) = h
b.vec.spline <- function(q, knots){
  h = length(knots)
  qlast = knots[h]
  qseclast = knots[h-1]
  result = c(1, q)
  for (i in 1:(h-2)) {
    knot = knots[i]
    result = c(result, 
               (q>knot)*(q-knot)^3 - (q>qseclast)*(q-qseclast)^3*(qlast-knot)/(qlast-qseclast) +
                 (q>qlast)*(q-qlast)^3*(qseclast-knot)/(qlast-qseclast) )
  }
  return(result)
}### natural spline base functions of q; length(b.vec.spline(q, knots)) = h
qMM <- function(y,X,epsilon,quantiles, N){
  n = length(y)
  p = ncol(X) 
  numq = length(quantiles)
  result = matrix(0,p,numq) # the betas we get from MM
  for(qi in 1:numq){
    q = quantiles[qi]
    d = rep(4*q-2,n) # n by 1 vector
    beta.ini = rep(0,p)
    beta_k = beta.ini # p by 1
    for (k in 0:N){
      r_k = y - X%*%beta_k #n by 1 vector; residual based on current beta
      A = diag(as.numeric(1/(abs(r_k)+epsilon))) #n by n diagnal matrix
      beta.new = (solve(t(X)%*%A%*%X))%*%(t(X)%*%A%*%y+t(X)%*%d/2)
      beta_k = beta.new
      k = k+1
    }
    if (qi==1) result = beta.new 
    else result = cbind(result, beta.new)
  }
  colnam = paste("q = ", as.character(quantiles), sep="")
  colnames(result)= colnam
  return(result)
}
qrcmMM <- function(y,X,epsilon,quantiles, N){
  k = length(quantiles) # number of quantiles
  h = 3 #length of b.vec, i.e. number of base functions of q
  p = ncol(X) #(1+4) one intercept, 4 explanatory variables
  n = length(y)
  theta.ini = rep(1,p*h) 
  theta = theta.ini 
  for (t in 0:N){
    sum.matrix = matrix(0,h*p,h*p)
    sum.vector = rep(0,h*p)
    for (a in 1:k){
      q = quantiles[a]
      D_a <- kronecker(t(b.vec(q)), X)
      r = y - D_a%*%theta #n by 1 vector r_a^t
      W = diag(as.numeric(1/(abs(r)+epsilon))) # n by n diagonal matrix with positive entries W_a^t
      sum.matrix = sum.matrix + t(D_a)%*%W%*%D_a
      sum.vector = sum.vector + t(D_a)%*%W%*%y+(4*q-2)*colSums(D_a)/2
    }
    theta.new = solve(sum.matrix)%*%sum.vector
    theta = theta.new
    t = t+1
  }
  final.theta = matrix(theta, nrow=p, ncol=h)
  colnames(final.theta)= c("1", "ln(q)", "ln(1-q)")
  return(final.theta)
}
qrcmMM.spline <- function(y,X,epsilon,quantiles, N, knots){
  k = length(quantiles) # number of quantiles
  h = length(knots) #length of b.vec, i.e. number of base functions of q
  p = ncol(X) #(1+4) one intercept, 4 explanatory variables
  n = length(y)
  theta.ini = rep(1,p*h) 
  theta = theta.ini 
  for (t in 0:N){
    sum.matrix = matrix(0,h*p,h*p)
    sum.vector = rep(0,h*p)
    for (a in 1:k){
      q = quantiles[a]
      D_a <- kronecker(t(b.vec.spline(q, knots)), X)
      r = y - D_a%*%theta #n by 1 vector r_a^t
      W = diag(as.numeric(1/(abs(r)+epsilon))) # n by n diagonal matrix with positive entries W_a^t
      sum.matrix = sum.matrix + t(D_a)%*%W%*%D_a
      sum.vector = sum.vector + t(D_a)%*%W%*%y+(4*q-2)*colSums(D_a)/2
    }
    theta.new = solve(sum.matrix)%*%sum.vector
    theta = theta.new
    t = t+1
  }
  final.theta = matrix(theta, nrow=p, ncol=h)
  colnames(final.theta)= c("1", "q", paste("S_", as.character(1:(h-2)), "(q)", sep=""))
  return(final.theta)
}
calcMSE <- function(q,X,fit,ind, y, iter){ #ind suggests which fit the thetas are from 
  x = X[,2]
  #theoretical quantile function for y given x 
  Qq = 1+5*(qbeta(q,0.5,0.5)-0.5)+(3+2*5*(qbeta(q,0.5,0.5)-0.5))*x # n by 1
  if(ind ==100){
    qfit <- rq(y~x, tau = q) # for rq
    coef = qfit$coefficients
    Qqhat = X%*%coef
  } else if(ind == 150){
    qmmfit <- qMM(y,X,5e-5, q, 1000) # for qmm
    Qqhat = X%*%qmmfit
  } else if(ind ==200){
    Qqhat = X%*%fit%*%b.vec(q)  #for qrcm with basis c(1, log(q), log(1-q)) and qrcmMMlog
  } else{
    Qqhat = X%*%fit%*%b.vec.spline(q, knots.list[[ind]])#for qrcm and qrcmMM spline with ind base functions (knots)
  }
  mse = sum((Qq-Qqhat)^2)
  return(mse)
} ### calculate mse for a single sample, a given q and a given fit's thetas (for qrcm and qrcmMM) 
basefunc <- function(knots,q,i){
  h = length(knots)
  qlast = knots[h]
  qseclast = knots[h-1]
  knot = knots[i]
  return((q>knot)*(q-knot)^3 - (q>qseclast)*(q-qseclast)^3*(qlast-knot)/(qlast-qseclast) +
           (q>qlast)*(q-qlast)^3*(qseclast-knot)/(qlast-qseclast) )
} 
mainfunc <- function(N, n, fit.quantiles, p.table, wd, no.knots, knots.list){
  seed = 101
  set.seed(seed)
  setwd(paste0("seed", seed))
  sum.mse.list = replicate(2*length(knots.list)+4, rep(0,length(p.table)), simplify = FALSE)
  for(iter in 1:N){
    print(iter)
    x = runif(n)
    B = rbeta(n,0.5,0.5)
    e = 5*(B-0.5)
    y = 1+3*x + (1+2*x)*e
    X = cbind(rep(1,n),x)
    mse.rq = sapply(p.table, calcMSE, X, NULL, 100, y, iter)
    sum.mse.list[[1]] = sum.mse.list[[1]] + mse.rq
    mse.qmm = sapply(p.table, calcMSE, X, NULL, 150, y, iter)
    sum.mse.list[[2]] = sum.mse.list[[2]] + mse.qmm
    qrcmlogfit <- iqr(y~x, formula.p=~log(p)+log(1-p)) ## qrcm with basis c(1, log(p), log(1-p))
    coef = qrcmlogfit$coefficients
    save(coef, file = paste("qrcmlogfitcoef_sample", as.character(iter), ".RData", sep=""))
    mse.qrcmlog = sapply(p.table, calcMSE, X, coef, 200, y, iter) # single sample mse for qrcmlogfit
    sum.mse.list[[3]] = sum.mse.list[[3]] + mse.qrcmlog
    qrcmMMlogfit <- qrcmMM(y, X, 5e-5, fit.quantiles, 1000)
    save(qrcmMMlogfit, file = paste("qrcmMMlogfitcoef_sample", as.character(iter), ".RData", sep=""))
    mse.qrcmMMlog = sapply(p.table, calcMSE, X, qrcmMMlogfit, 200, y, iter) # single sample mse for qrcmMMlogfit
    sum.mse.list[[4]] = sum.mse.list[[4]] + mse.qrcmMMlog
    
    knots3a = knots.list[[1]]; knots3b = knots.list[[2]]
    knots4a = knots.list[[3]]; knots4b = knots.list[[4]]; knots5a = knots.list[[5]]
    qrcmspline3afit = iqr(y~x, formula.p=~p+basefunc(knots3a,p,1))
    qrcmspline3bfit = iqr(y~x, formula.p=~p+basefunc(knots3b,p,1))
    qrcmspline4afit = iqr(y~x, formula.p=~p+basefunc(knots4a,p,1)+basefunc(knots4a,p,2))
    qrcmspline4bfit = iqr(y~x, formula.p=~p+basefunc(knots4b,p,1)+basefunc(knots4b,p,2))
    qrcmspline5afit = iqr(y~x, formula.p=~p+basefunc(knots5a,p,1)+basefunc(knots5a,p,2)
                          +basefunc(knots5a,p,3))
    qrcmsplinefit.list = list(qrcmspline3afit, qrcmspline3bfit, qrcmspline4afit, 
                              qrcmspline4bfit, qrcmspline5afit)
    for(jSpline in 1:length(knots.list)){
      qrcmsplinefit = qrcmsplinefit.list[[jSpline]]
      coef = qrcmsplinefit$coefficients
      save(coef, file = paste("qrcmspline", knots.names[jSpline], "fitcoef_sample", 
                              as.character(iter), ".RData", sep=""))
      mse.qrcmspline = sapply(p.table, calcMSE, X, coef, jSpline, y, iter) # single sample mse for qrcmsplinefit
      sum.mse.list[[2*jSpline+3]] = sum.mse.list[[2*jSpline+3]] + mse.qrcmspline #2*(jSpline-1)+4+1 = 2*jSpline+3
      qrcmMMsplinefit = qrcmMM.spline(y,X,5e-5, fit.quantiles, 1000, knots.list[[jSpline]])
      save(qrcmMMsplinefit, file = paste("qrcmMMspline", knots.names[jSpline], 
                                         "fitcoef_sample", as.character(iter), ".RData", sep=""))
      mse.qrcmMMspline = sapply(p.table, calcMSE, X, qrcmMMsplinefit, jSpline, y, iter) # single sample mse for qrcmMMsplinefit
      sum.mse.list[[2*jSpline+4]] = sum.mse.list[[2*jSpline+4]] + mse.qrcmMMspline #2*(jSpline-1)+4+2 = 2*jSpline+4
    }
  }
  result = matrix(unlist(sum.mse.list), length(sum.mse.list), length(p.table), byrow=TRUE)
  exactnames = sapply(knots.list, paste, collapse='_') #paste(as.character(knots3a),collapse='_')
  qspline.names = as.vector(outer(c("qrcmspline", "MMspline"), exactnames, paste, sep=" "))
  rownames(result) = c("rq", "qMM", "qrcmlogistic", "MMlogistic", qspline.names)
  colnames(result) = paste("p = ", as.character(p.table), sep="")
  #setwd("..")
  imse.table = result/N
  save(imse.table, file = paste("IMSE table Beta(0.5,0.5) short-tail seed", seed, ".RData", sep = ""))
  return(imse.table)
}

imse.table = mainfunc(N, n, fit.quantiles, p.table, wd, no.knots, knots.list)

library(xtable)
xt = xtable(data.frame(imse.table), digits=5)
names(xt) = paste("p = ", as.character(p.table), sep="")
#setwd(wd)
latex <- print.xtable(xt, print.results = FALSE, scalebox = 0.65)
writeLines(
  c(
    "\\documentclass[11pt]{article}",
    "\\usepackage{graphicx}",
    "\\begin{document}",
    "\\thispagestyle{empty}",
    latex,
    "\\end{document}"
  ),
  "IMSEtable Beta(0.5,0.5) short-tail.tex"
)
tools::texi2pdf("table.tex", clean = TRUE)









==> supp/linear_quantile_regression/simu/logexp/logexpSimu.R <==
rm(list=ls())
library(quantreg)
library(qrcm)
N = 350 # number of samples
n = 500 # sample size per sample
p.table = seq(0.1, 0.9, length = 9) # quantiles for the IMSE methods comparison table
fit.quantiles <- seq(0.001, 0.999, by = 0.001) # for qrcmMM
#no.knots = c(3,3,4,4,5)
knots3a = c(0.1, 0.5, 0.9) # tails much shorter
knots3b = c(0.2, 0.5, 0.8) # tails a bit shorter
knots4a = c(0.1, 0.3, 0.7, 0.9) #tails shorter
knots4b = seq(0.2, 0.8, length = 4) # equally spaced
knots5a = seq(0.1, 0.9, length = 5) # tails shorter
knots.list = list(knots3a, knots3b, knots4a, knots4b, knots5a)
knots.names = c("3a", "3b", "4a", "4b", "5a")

b.vec <- function(q){
  c(1, log(q), log(1-q)) 
}### logistic base functions of q; length(b.vec(q)) = h
b.vec.spline <- function(q, knots){
  h = length(knots)
  qlast = knots[h]
  qseclast = knots[h-1]
  result = c(1, q)
  for (i in 1:(h-2)) {
    knot = knots[i]
    result = c(result, 
               (q>knot)*(q-knot)^3 - (q>qseclast)*(q-qseclast)^3*(qlast-knot)/(qlast-qseclast) +
                 (q>qlast)*(q-qlast)^3*(qseclast-knot)/(qlast-qseclast) )
  }
  return(result)
}### natural spline base functions of q; length(b.vec.spline(q, knots)) = h
qMM <- function(y,X,epsilon,quantiles, N){
  n = length(y)
  p = ncol(X) 
  numq = length(quantiles)
  result = matrix(0,p,numq) # the betas we get from MM
  for(qi in 1:numq){
    q = quantiles[qi]
    d = rep(4*q-2,n) # n by 1 vector
    beta.ini = rep(0,p)
    beta_k = beta.ini # p by 1
    for (k in 0:N){
      r_k = y - X%*%beta_k #n by 1 vector; residual based on current beta
      A = diag(as.numeric(1/(abs(r_k)+epsilon))) #n by n diagnal matrix
      beta.new = (solve(t(X)%*%A%*%X))%*%(t(X)%*%A%*%y+t(X)%*%d/2)
      beta_k = beta.new
      k = k+1
    }
    if (qi==1) result = beta.new 
    else result = cbind(result, beta.new)
  }
  colnam = paste("q = ", as.character(quantiles), sep="")
  colnames(result)= colnam
  return(result)
}
qrcmMM <- function(y,X,epsilon,quantiles, N){
  k = length(quantiles) # number of quantiles
  h = 3 #length of b.vec, i.e. number of base functions of q
  p = ncol(X) #(1+4) one intercept, 4 explanatory variables
  n = length(y)
  theta.ini = rep(1,p*h) 
  theta = theta.ini 
  for (t in 0:N){
    sum.matrix = matrix(0,h*p,h*p)
    sum.vector = rep(0,h*p)
    for (a in 1:k){
      q = quantiles[a]
      D_a <- kronecker(t(b.vec(q)), X)
      r = y - D_a%*%theta #n by 1 vector r_a^t
      W = diag(as.numeric(1/(abs(r)+epsilon))) # n by n diagonal matrix with positive entries W_a^t
      sum.matrix = sum.matrix + t(D_a)%*%W%*%D_a
      sum.vector = sum.vector + t(D_a)%*%W%*%y+(4*q-2)*colSums(D_a)/2
    }
    theta.new = solve(sum.matrix)%*%sum.vector
    theta = theta.new
    t = t+1
  }
  final.theta = matrix(theta, nrow=p, ncol=h)
  colnames(final.theta)= c("1", "ln(q)", "ln(1-q)")
  return(final.theta)
}
qrcmMM.spline <- function(y,X,epsilon,quantiles, N, knots){
  k = length(quantiles) # number of quantiles
  h = length(knots) #length of b.vec, i.e. number of base functions of q
  p = ncol(X) #(1+4) one intercept, 4 explanatory variables
  n = length(y)
  theta.ini = rep(1,p*h) 
  theta = theta.ini 
  for (t in 0:N){
    sum.matrix = matrix(0,h*p,h*p)
    sum.vector = rep(0,h*p)
    for (a in 1:k){
      q = quantiles[a]
      D_a <- kronecker(t(b.vec.spline(q, knots)), X)
      r = y - D_a%*%theta #n by 1 vector r_a^t
      W = diag(as.numeric(1/(abs(r)+epsilon))) # n by n diagonal matrix with positive entries W_a^t
      sum.matrix = sum.matrix + t(D_a)%*%W%*%D_a
      sum.vector = sum.vector + t(D_a)%*%W%*%y+(4*q-2)*colSums(D_a)/2
    }
    theta.new = solve(sum.matrix)%*%sum.vector
    theta = theta.new
    t = t+1
  }
  final.theta = matrix(theta, nrow=p, ncol=h)
  colnames(final.theta)= c("1", "q", paste("S_", as.character(1:(h-2)), "(q)", sep=""))
  return(final.theta)
}
calcMSE <- function(q,X,fit,ind, y, iter){ #ind suggests which fit the thetas are from 
  x = X[,2]
  #theoretical quantile function for y given x 
  Qq = 1+log(qexp(q, rate=1))+(3+2*log(qexp(q, rate=1)))*x  # n by 1
  if(ind ==100){
    qfit <- rq(y~x, tau = q) # for rq
    coef = qfit$coefficients
    Qqhat = X%*%coef
  } else if(ind == 150){
    qmmfit <- qMM(y,X,5e-5, q, 1000) # for qmm
    Qqhat = X%*%qmmfit
  } else if(ind ==200){
    Qqhat = X%*%fit%*%b.vec(q)  #for qrcm with basis c(1, log(q), log(1-q)) and qrcmMMlog
  } else{
    Qqhat = X%*%fit%*%b.vec.spline(q, knots.list[[ind]])#for qrcm and qrcmMM spline with ind base functions (knots)
  }
  mse = sum((Qq-Qqhat)^2)
  return(mse)
} ### calculate mse for a single sample, a given q and a given fit's thetas (for qrcm and qrcmMM) 
basefunc <- function(knots,q,i){
  h = length(knots)
  qlast = knots[h]
  qseclast = knots[h-1]
  knot = knots[i]
  return((q>knot)*(q-knot)^3 - (q>qseclast)*(q-qseclast)^3*(qlast-knot)/(qlast-qseclast) +
           (q>qlast)*(q-qlast)^3*(qseclast-knot)/(qlast-qseclast) )
} 
mainfunc <- function(N, n, fit.quantiles, p.table, wd, no.knots, knots.list){
  seed = 113
  set.seed(seed)
  setwd(paste0("seed", seed))
  sum.mse.list = replicate(2*length(knots.list)+4, rep(0,length(p.table)), simplify = FALSE)
  for(iter in 1:N){
    print(iter)
    x = runif(n)
    eps = rexp(n, rate=1)
    e = log(eps)
    y = 1+3*x + (1+2*x)*e
    X = cbind(rep(1,n),x)
    mse.rq = sapply(p.table, calcMSE, X, NULL, 100, y, iter)
    sum.mse.list[[1]] = sum.mse.list[[1]] + mse.rq
    mse.qmm = sapply(p.table, calcMSE, X, NULL, 150, y, iter)
    sum.mse.list[[2]] = sum.mse.list[[2]] + mse.qmm
    qrcmlogfit <- iqr(y~x, formula.p=~log(p)+log(1-p)) ## qrcm with basis c(1, log(p), log(1-p))
    coef = qrcmlogfit$coefficients
    save(coef, file = paste("qrcmlogfitcoef_sample", as.character(iter), ".RData", sep=""))
    mse.qrcmlog = sapply(p.table, calcMSE, X, coef, 200, y, iter) # single sample mse for qrcmlogfit
    sum.mse.list[[3]] = sum.mse.list[[3]] + mse.qrcmlog
    qrcmMMlogfit <- qrcmMM(y, X, 5e-5, fit.quantiles, 1000)
    save(qrcmMMlogfit, file = paste("qrcmMMlogfitcoef_sample", as.character(iter), ".RData", sep=""))
    mse.qrcmMMlog = sapply(p.table, calcMSE, X, qrcmMMlogfit, 200, y, iter) # single sample mse for qrcmMMlogfit
    sum.mse.list[[4]] = sum.mse.list[[4]] + mse.qrcmMMlog
    
    knots3a = knots.list[[1]]; knots3b = knots.list[[2]]
    knots4a = knots.list[[3]]; knots4b = knots.list[[4]]; knots5a = knots.list[[5]]
    qrcmspline3afit = iqr(y~x, formula.p=~p+basefunc(knots3a,p,1))
    qrcmspline3bfit = iqr(y~x, formula.p=~p+basefunc(knots3b,p,1))
    qrcmspline4afit = iqr(y~x, formula.p=~p+basefunc(knots4a,p,1)+basefunc(knots4a,p,2))
    qrcmspline4bfit = iqr(y~x, formula.p=~p+basefunc(knots4b,p,1)+basefunc(knots4b,p,2))
    qrcmspline5afit = iqr(y~x, formula.p=~p+basefunc(knots5a,p,1)+basefunc(knots5a,p,2)
                          +basefunc(knots5a,p,3))
    qrcmsplinefit.list = list(qrcmspline3afit, qrcmspline3bfit, qrcmspline4afit, 
                              qrcmspline4bfit, qrcmspline5afit)
    for(jSpline in 1:length(knots.list)){
      qrcmsplinefit = qrcmsplinefit.list[[jSpline]]
      coef = qrcmsplinefit$coefficients
      save(coef, file = paste("qrcmspline", knots.names[jSpline], "fitcoef_sample", 
                              as.character(iter), ".RData", sep=""))
      mse.qrcmspline = sapply(p.table, calcMSE, X, coef, jSpline, y, iter) # single sample mse for qrcmsplinefit
      sum.mse.list[[2*jSpline+3]] = sum.mse.list[[2*jSpline+3]] + mse.qrcmspline #2*(jSpline-1)+4+1 = 2*jSpline+3
      qrcmMMsplinefit = qrcmMM.spline(y,X,5e-5, fit.quantiles, 1000, knots.list[[jSpline]])
      save(qrcmMMsplinefit, file = paste("qrcmMMspline", knots.names[jSpline], 
                                         "fitcoef_sample", as.character(iter), ".RData", sep=""))
      mse.qrcmMMspline = sapply(p.table, calcMSE, X, qrcmMMsplinefit, jSpline, y, iter) # single sample mse for qrcmMMsplinefit
      sum.mse.list[[2*jSpline+4]] = sum.mse.list[[2*jSpline+4]] + mse.qrcmMMspline #2*(jSpline-1)+4+2 = 2*jSpline+4
    }
  }
  result = matrix(unlist(sum.mse.list), length(sum.mse.list), length(p.table), byrow=TRUE)
  exactnames = sapply(knots.list, paste, collapse='_') #paste(as.character(knots3a),collapse='_')
  qspline.names = as.vector(outer(c("qrcmspline", "MMspline"), exactnames, paste, sep=" "))
  rownames(result) = c("rq", "qMM", "qrcmlogistic", "MMlogistic", qspline.names)
  colnames(result) = paste("p = ", as.character(p.table), sep="")
  #setwd("..")
  imse.table = result/N
  save(imse.table, file = paste("IMSE table logexp seed", seed, ".RData", sep = ""))
  return(imse.table)
}

imse.table = mainfunc(N, n, fit.quantiles, p.table, wd, no.knots, knots.list)

library(xtable)
xt = xtable(data.frame(imse.table), digits=5)
names(xt) = paste("p = ", as.character(p.table), sep="")
#setwd(wd)
latex <- print.xtable(xt, print.results = FALSE, scalebox = 0.65)
writeLines(
  c(
    "\\documentclass[11pt]{article}",
    "\\usepackage{graphicx}",
    "\\begin{document}",
    "\\thispagestyle{empty}",
    latex,
    "\\end{document}"
  ),
  "IMSEtable logexp.tex"
)
tools::texi2pdf("table.tex", clean = TRUE)









==> supp/linear_quantile_regression/simu/normal/normalSimu.R <==
rm(list=ls())
library(quantreg)
library(qrcm)
N = 350 # number of samples
n = 500 # sample size per sample
p.table = seq(0.1, 0.9, length = 9) # quantiles for the IMSE methods comparison table
fit.quantiles <- seq(0.001, 0.999, by = 0.001) # for qrcmMM
#no.knots = c(3,3,4,4,5)
knots3a = c(0.1, 0.5, 0.9) # tails much shorter
knots3b = c(0.2, 0.5, 0.8) # tails a bit shorter
knots4a = c(0.1, 0.3, 0.7, 0.9) #tails shorter
knots4b = seq(0.2, 0.8, length = 4) # equally spaced
knots5a = seq(0.1, 0.9, length = 5) # tails shorter
knots.list = list(knots3a, knots3b, knots4a, knots4b, knots5a)
knots.names = c("3a", "3b", "4a", "4b", "5a")

b.vec <- function(q){
  c(1, log(q), log(1-q)) 
}### logistic base functions of q; length(b.vec(q)) = h
b.vec.spline <- function(q, knots){
  h = length(knots)
  qlast = knots[h]
  qseclast = knots[h-1]
  result = c(1, q)
  for (i in 1:(h-2)) {
    knot = knots[i]
    result = c(result, 
               (q>knot)*(q-knot)^3 - (q>qseclast)*(q-qseclast)^3*(qlast-knot)/(qlast-qseclast) +
                 (q>qlast)*(q-qlast)^3*(qseclast-knot)/(qlast-qseclast) )
  }
  return(result)
}### natural spline base functions of q; length(b.vec.spline(q, knots)) = h
qMM <- function(y,X,epsilon,quantiles, N){
  n = length(y)
  p = ncol(X) 
  numq = length(quantiles)
  result = matrix(0,p,numq) # the betas we get from MM
  for(qi in 1:numq){
    q = quantiles[qi]
    d = rep(4*q-2,n) # n by 1 vector
    beta.ini = rep(0,p)
    beta_k = beta.ini # p by 1
    for (k in 0:N){
      r_k = y - X%*%beta_k #n by 1 vector; residual based on current beta
      A = diag(as.numeric(1/(abs(r_k)+epsilon))) #n by n diagnal matrix
      beta.new = (solve(t(X)%*%A%*%X))%*%(t(X)%*%A%*%y+t(X)%*%d/2)
      beta_k = beta.new
      k = k+1
    }
    if (qi==1) result = beta.new 
    else result = cbind(result, beta.new)
  }
  colnam = paste("q = ", as.character(quantiles), sep="")
  colnames(result)= colnam
  return(result)
}
qrcmMM <- function(y,X,epsilon,quantiles, N){
  k = length(quantiles) # number of quantiles
  h = 3 #length of b.vec, i.e. number of base functions of q
  p = ncol(X) #(1+4) one intercept, 4 explanatory variables
  n = length(y)
  theta.ini = rep(1,p*h) 
  theta = theta.ini 
  for (t in 0:N){
    sum.matrix = matrix(0,h*p,h*p)
    sum.vector = rep(0,h*p)
    for (a in 1:k){
      q = quantiles[a]
      D_a <- kronecker(t(b.vec(q)), X)
      r = y - D_a%*%theta #n by 1 vector r_a^t
      W = diag(as.numeric(1/(abs(r)+epsilon))) # n by n diagonal matrix with positive entries W_a^t
      sum.matrix = sum.matrix + t(D_a)%*%W%*%D_a
      sum.vector = sum.vector + t(D_a)%*%W%*%y+(4*q-2)*colSums(D_a)/2
    }
    theta.new = solve(sum.matrix)%*%sum.vector
    theta = theta.new
    t = t+1
  }
  final.theta = matrix(theta, nrow=p, ncol=h)
  colnames(final.theta)= c("1", "ln(q)", "ln(1-q)")
  return(final.theta)
}
qrcmMM.spline <- function(y,X,epsilon,quantiles, N, knots){
  k = length(quantiles) # number of quantiles
  h = length(knots) #length of b.vec, i.e. number of base functions of q
  p = ncol(X) #(1+4) one intercept, 4 explanatory variables
  n = length(y)
  theta.ini = rep(1,p*h) 
  theta = theta.ini 
  for (t in 0:N){
    sum.matrix = matrix(0,h*p,h*p)
    sum.vector = rep(0,h*p)
    for (a in 1:k){
      q = quantiles[a]
      D_a <- kronecker(t(b.vec.spline(q, knots)), X)
      r = y - D_a%*%theta #n by 1 vector r_a^t
      W = diag(as.numeric(1/(abs(r)+epsilon))) # n by n diagonal matrix with positive entries W_a^t
      sum.matrix = sum.matrix + t(D_a)%*%W%*%D_a
      sum.vector = sum.vector + t(D_a)%*%W%*%y+(4*q-2)*colSums(D_a)/2
    }
    theta.new = solve(sum.matrix)%*%sum.vector
    theta = theta.new
    t = t+1
  }
  final.theta = matrix(theta, nrow=p, ncol=h)
  colnames(final.theta)= c("1", "q", paste("S_", as.character(1:(h-2)), "(q)", sep=""))
  return(final.theta)
}
calcMSE <- function(q,X,fit,ind, y, iter){ #ind suggests which fit the thetas are from 
  x = X[,2]
  #theoretical quantile function for y given x 
  Qq = 1+qnorm(q)+(3+2*qnorm(q))*x  # n by 1
  if(ind ==100){
    qfit <- rq(y~x, tau = q) # for rq
    coef = qfit$coefficients
    Qqhat = X%*%coef
  } else if(ind == 150){
    qmmfit <- qMM(y,X,5e-5, q, 1000) # for qmm
    Qqhat = X%*%qmmfit
  } else if(ind ==200){
    Qqhat = X%*%fit%*%b.vec(q)  #for qrcm with basis c(1, log(q), log(1-q)) and qrcmMMlog
  } else{
    Qqhat = X%*%fit%*%b.vec.spline(q, knots.list[[ind]])#for qrcm and qrcmMM spline with ind base functions (knots)
  }
  mse = sum((Qq-Qqhat)^2)
  return(mse)
} ### calculate mse for a single sample, a given q and a given fit's thetas (for qrcm and qrcmMM) 
basefunc <- function(knots,q,i){
  h = length(knots)
  qlast = knots[h]
  qseclast = knots[h-1]
  knot = knots[i]
  return((q>knot)*(q-knot)^3 - (q>qseclast)*(q-qseclast)^3*(qlast-knot)/(qlast-qseclast) +
           (q>qlast)*(q-qlast)^3*(qseclast-knot)/(qlast-qseclast) )
} 
mainfunc <- function(N, n, fit.quantiles, p.table, wd, no.knots, knots.list){
  seed = 103
  set.seed(seed)
  setwd(paste0("seed", seed))
  sum.mse.list = replicate(2*length(knots.list)+4, rep(0,length(p.table)), simplify = FALSE)
  for(iter in 1:N){
    print(iter)
    x = runif(n)
    e = rnorm(n, mean=0, sd=1)
    y = 1+3*x + (1+2*x)*e
    X = cbind(rep(1,n),x)
    mse.rq = sapply(p.table, calcMSE, X, NULL, 100, y, iter)
    sum.mse.list[[1]] = sum.mse.list[[1]] + mse.rq
    mse.qmm = sapply(p.table, calcMSE, X, NULL, 150, y, iter)
    sum.mse.list[[2]] = sum.mse.list[[2]] + mse.qmm
    qrcmlogfit <- iqr(y~x, formula.p=~log(p)+log(1-p)) ## qrcm with basis c(1, log(p), log(1-p))
    coef = qrcmlogfit$coefficients
    save(coef, file = paste("qrcmlogfitcoef_sample", as.character(iter), ".RData", sep=""))
    mse.qrcmlog = sapply(p.table, calcMSE, X, coef, 200, y, iter) # single sample mse for qrcmlogfit
    sum.mse.list[[3]] = sum.mse.list[[3]] + mse.qrcmlog
    qrcmMMlogfit <- qrcmMM(y, X, 5e-5, fit.quantiles, 1000)
    save(qrcmMMlogfit, file = paste("qrcmMMlogfitcoef_sample", as.character(iter), ".RData", sep=""))
    mse.qrcmMMlog = sapply(p.table, calcMSE, X, qrcmMMlogfit, 200, y, iter) # single sample mse for qrcmMMlogfit
    sum.mse.list[[4]] = sum.mse.list[[4]] + mse.qrcmMMlog
    
    knots3a = knots.list[[1]]; knots3b = knots.list[[2]]
    knots4a = knots.list[[3]]; knots4b = knots.list[[4]]; knots5a = knots.list[[5]]
    qrcmspline3afit = iqr(y~x, formula.p=~p+basefunc(knots3a,p,1))
    qrcmspline3bfit = iqr(y~x, formula.p=~p+basefunc(knots3b,p,1))
    qrcmspline4afit = iqr(y~x, formula.p=~p+basefunc(knots4a,p,1)+basefunc(knots4a,p,2))
    qrcmspline4bfit = iqr(y~x, formula.p=~p+basefunc(knots4b,p,1)+basefunc(knots4b,p,2))
    qrcmspline5afit = iqr(y~x, formula.p=~p+basefunc(knots5a,p,1)+basefunc(knots5a,p,2)
                          +basefunc(knots5a,p,3))
    qrcmsplinefit.list = list(qrcmspline3afit, qrcmspline3bfit, qrcmspline4afit, 
                              qrcmspline4bfit, qrcmspline5afit)
    for(jSpline in 1:length(knots.list)){
      qrcmsplinefit = qrcmsplinefit.list[[jSpline]]
      coef = qrcmsplinefit$coefficients
      save(coef, file = paste("qrcmspline", knots.names[jSpline], "fitcoef_sample", 
                              as.character(iter), ".RData", sep=""))
      mse.qrcmspline = sapply(p.table, calcMSE, X, coef, jSpline, y, iter) # single sample mse for qrcmsplinefit
      sum.mse.list[[2*jSpline+3]] = sum.mse.list[[2*jSpline+3]] + mse.qrcmspline #2*(jSpline-1)+4+1 = 2*jSpline+3
      qrcmMMsplinefit = qrcmMM.spline(y,X,5e-5, fit.quantiles, 1000, knots.list[[jSpline]])
      save(qrcmMMsplinefit, file = paste("qrcmMMspline", knots.names[jSpline], 
                                         "fitcoef_sample", as.character(iter), ".RData", sep=""))
      mse.qrcmMMspline = sapply(p.table, calcMSE, X, qrcmMMsplinefit, jSpline, y, iter) # single sample mse for qrcmMMsplinefit
      sum.mse.list[[2*jSpline+4]] = sum.mse.list[[2*jSpline+4]] + mse.qrcmMMspline #2*(jSpline-1)+4+2 = 2*jSpline+4
    }
  }
  result = matrix(unlist(sum.mse.list), length(sum.mse.list), length(p.table), byrow=TRUE)
  exactnames = sapply(knots.list, paste, collapse='_') #paste(as.character(knots3a),collapse='_')
  qspline.names = as.vector(outer(c("qrcmspline", "MMspline"), exactnames, paste, sep=" "))
  rownames(result) = c("rq", "qMM", "qrcmlogistic", "MMlogistic", qspline.names)
  colnames(result) = paste("p = ", as.character(p.table), sep="")
  #setwd("..")
  imse.table = result/N
  save(imse.table, file = paste("IMSE table normal seed", seed, ".RData", sep = ""))
  return(imse.table)
}

imse.table = mainfunc(N, n, fit.quantiles, p.table, wd, no.knots, knots.list)

library(xtable)
xt = xtable(data.frame(imse.table), digits=5)
names(xt) = paste("p = ", as.character(p.table), sep="")
#setwd(wd)
latex <- print.xtable(xt, print.results = FALSE, scalebox = 0.65)
writeLines(
  c(
    "\\documentclass[11pt]{article}",
    "\\usepackage{graphicx}",
    "\\begin{document}",
    "\\thispagestyle{empty}",
    latex,
    "\\end{document}"
  ),
  "IMSEtable normal.tex"
)
tools::texi2pdf("table.tex", clean = TRUE)


==> supp/linear_quantile_regression/simu/quantCoefFuncs.R <==
rm(list=ls())
library(tidyverse)
library(latex2exp)
library(ggpubr)
projDirec <- "C:/Users/annie/OneDrive - National University of Singapore/Documents/PhD/research/FYP github repos/MMquantreg"
setwd(paste(projDirec, "plots/simuLinQuantReg", sep="/"))

##### theoretical quantile coefficient functions for the 6 error distributions #####
qgrid <- seq(0.001,0.999,0.001)
normalDF <- data.frame(qrid = qgrid, intercept = 1 + sapply(qgrid, qnorm), slope = 3 + 2 * sapply(qgrid, qnorm))
t10DF <- data.frame(qrid = qgrid, intercept = 1 + sapply(qgrid, qt, df = 10), slope = 3 + 2 * sapply(qgrid, qt, df = 10))
logexpDF <- data.frame(qrid = qgrid, intercept = 1 + log(sapply(qgrid, qexp, rate = 1)), 
                       slope = 3 + 2 * log(sapply(qgrid, qexp, rate = 1)))
beta22DF <- data.frame(qrid = qgrid, intercept = 1 + 5 * (sapply(qgrid, qbeta, shape1 = 2, shape2 = 2) - 0.5), 
                       slope = 3 + 2 * (5 * (sapply(qgrid, qbeta, shape1 = 2, shape2 = 2) - 0.5)))
betaHalfDF <- data.frame(qrid = qgrid, intercept = 1 + 5 * (sapply(qgrid, qbeta, shape1 = 0.5, shape2 = 0.5) - 0.5), 
                       slope = 3 + 2 * (5 * (sapply(qgrid, qbeta, shape1 = 0.5, shape2 = 0.5) - 0.5)))
beta25DF <- data.frame(qrid = qgrid, intercept = 1 + 5 * (sapply(qgrid, qbeta, shape1 = 2, shape2 = 5) - 0.5), 
                       slope = 3 + 2 * (5 * (sapply(qgrid, qbeta, shape1 = 2, shape2 = 5) - 0.5)))
normalPlot <- ggplot(normalDF, aes(x = qgrid)) + labs(x = "Quantile Order", y = "Theoretical Coefficients") + 
  geom_line(aes(y = intercept, color = "Intercept")) + 
  geom_line(aes(y = slope, color = "Slope")) + 
  scale_color_manual(values = c("#7755CC", "#55CC11"), guide = guide_legend(title = "Coefficient", label.position="right", nrow=1)) +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
normalPlot
t10Plot <- ggplot(t10DF, aes(x = qgrid)) + labs(x = "Quantile Order", y = "Theoretical Coefficients") + 
  geom_line(aes(y = intercept, color = "Intercept")) + 
  geom_line(aes(y = slope, color = "Slope")) + 
  scale_color_manual(values = c("#7755CC", "#55CC11"), guide = guide_legend(title = "Coefficient", label.position="right", nrow=1)) +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
t10Plot
logexpPlot <- ggplot(logexpDF, aes(x = qgrid)) + labs(x = "Quantile Order", y = "Theoretical Coefficients") + 
  geom_line(aes(y = intercept, color = "Intercept")) + 
  geom_line(aes(y = slope, color = "Slope")) + 
  scale_color_manual(values = c("#7755CC", "#55CC11"), guide = guide_legend(title = "Coefficient", label.position="right", nrow=1)) +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
logexpPlot
beta22Plot <- ggplot(beta22DF, aes(x = qgrid)) + labs(x = "Quantile Order", y = "Theoretical Coefficients") + 
  geom_line(aes(y = intercept, color = "Intercept")) + 
  geom_line(aes(y = slope, color = "Slope")) + 
  scale_color_manual(values = c("#7755CC", "#55CC11"), guide = guide_legend(title = "Coefficient", label.position="right", nrow=1)) +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
beta22Plot
betaHalfPlot <- ggplot(betaHalfDF, aes(x = qgrid)) + labs(x = "Quantile Order", y = "Theoretical Coefficients") + 
  geom_line(aes(y = intercept, color = "Intercept")) + 
  geom_line(aes(y = slope, color = "Slope")) + 
  scale_color_manual(values = c("#7755CC", "#55CC11"), guide = guide_legend(title = "Coefficient", label.position="right", nrow=1)) +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
betaHalfPlot
beta25Plot <- ggplot(beta25DF, aes(x = qgrid)) + labs(x = "Quantile Order", y = "Theoretical Coefficients") + 
  geom_line(aes(y = intercept, color = "Intercept")) + 
  geom_line(aes(y = slope, color = "Slope")) + 
  scale_color_manual(values = c("#7755CC", "#55CC11"), guide = guide_legend(title = "Coefficient", label.position="right", nrow=1)) +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
beta25Plot
ggarrange(normalPlot, beta22Plot, 
          t10Plot, betaHalfPlot, 
          logexpPlot, beta25Plot,
          labels = c("A", "D", "B", "E", "C", "F"), align = "v",
          ncol = 2, nrow = 3, common.legend = TRUE, legend = "top")
#ggsave("theoQuantCoefFunc.png", width=16, height=24, units="cm")
ggarrange(normalPlot, t10Plot, logexpPlot, 
          beta22Plot, betaHalfPlot, beta25Plot,
          labels = c("A", "B", "C", "D", "E", "F"), align = "h",
          ncol = 3, nrow = 2, common.legend = TRUE, legend = "top")
#ggsave("theoQuantCoefFuncSmall.png", width=24, height=16, units="cm")

##### qrcmMMlog estimated quantile coefficient functions for the 6 error distributions #####
#qgrid <- seq(0.001,0.999,0.001)
b.vec <- function(q){
  c(1, log(q), log(1-q))
} # logistic base functions of q; length(b.vec(q)) = h = 3
qgridBaseVec <- sapply(qgrid, b.vec)
savedDirec <- paste(projDirec, "linear quantile regression", "simu", sep="/")
setwd(savedDirec)

wd <- paste(savedDirec, "Beta2_2st", "seed97", sep="/")
setwd(wd)
# sum.fit = matrix(0,2,3)
# for(iter in 1:350){
#   load(paste("qrcmMMlogfitcoef_sample", as.character(iter), ".RData", sep=""))
#   sum.fit = sum.fit + qrcmMMlogfit
# }
# mean.fit = sum.fit/350
setwd("..")
#save(mean.fit, file = "qrcmMMlogfitcoefBeta22.RData")
load("qrcmMMlogfitcoefBeta22.RData")
est <- t(mean.fit%*%qgridBaseVec)
beta22DF <- mutate(beta22DF, intercept.est = est[,1], slope.est=est[,2])
beta22EstPlot <- ggplot(beta22DF, aes(x = qgrid)) + labs(x = "Quantile Order", y = "Coefficients") + 
  geom_line(aes(y = intercept, color = "Intercept", linetype = "Theoretical")) + 
  geom_line(aes(y = slope, color = "Slope", linetype = "Theoretical")) + 
  geom_line(aes(y = intercept.est, color = "Intercept", linetype = "Estimated by MM (q logistic basis)")) + 
  geom_line(aes(y = slope.est, color = "Slope", linetype = "Estimated by MM (q logistic basis)")) + 
  scale_color_manual(values = c("#7755CC", "#55CC11"), guide = guide_legend(title = "Coefficient", label.position="bottom", nrow=1)) +
  scale_linetype_manual(values = c("dashed", "solid"), guide = guide_legend(title = "", label.position="bottom", nrow=1)) +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
beta22EstPlot

wd <- paste(savedDirec, "BetaHalfHalfst", "seed101", sep="/")
setwd(wd)
# sum.fit = matrix(0,2,3)
# for(iter in 1:350){
#   load(paste("qrcmMMlogfitcoef_sample", as.character(iter), ".RData", sep=""))
#   sum.fit = sum.fit + qrcmMMlogfit
# }
# mean.fit = sum.fit/350
setwd("..")
#save(mean.fit, file = "qrcmMMlogfitcoefBetaHalf.RData")
load("qrcmMMlogfitcoefBetaHalf.RData")
est <- t(mean.fit%*%qgridBaseVec)
betaHalfDF <- mutate(betaHalfDF, intercept.est = est[,1], slope.est=est[,2])
betaHalfEstPlot <- ggplot(betaHalfDF, aes(x = qgrid)) + labs(x = "Quantile Order", y = "Coefficients") + 
  geom_line(aes(y = intercept, color = "Intercept", linetype = "Theoretical")) + 
  geom_line(aes(y = slope, color = "Slope", linetype = "Theoretical")) + 
  geom_line(aes(y = intercept.est, color = "Intercept", linetype = "Estimated by MM (q logistic basis)")) + 
  geom_line(aes(y = slope.est, color = "Slope", linetype = "Estimated by MM (q logistic basis)")) + 
  scale_color_manual(values = c("#7755CC", "#55CC11"), guide = guide_legend(title = "Coefficient", label.position="bottom", nrow=1)) +
  scale_linetype_manual(values = c("dashed", "solid"), guide = guide_legend(title = "", label.position="bottom", nrow=1)) +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
betaHalfEstPlot

wd <- paste(savedDirec, "Beta2_5st", "seed107", sep="/")
setwd(wd)
# sum.fit = matrix(0,2,3)
# for(iter in 1:350){
#   load(paste("qrcmMMlogfitcoef_sample", as.character(iter), ".RData", sep=""))
#   sum.fit = sum.fit + qrcmMMlogfit
# }
# mean.fit = sum.fit/350
setwd("..")
#save(mean.fit, file = "qrcmMMlogfitcoefBeta25.RData")
load("qrcmMMlogfitcoefBeta25.RData")
est <- t(mean.fit%*%qgridBaseVec)
beta25DF <- mutate(beta25DF, intercept.est = est[,1], slope.est=est[,2])
beta25EstPlot <- ggplot(beta25DF, aes(x = qgrid)) + labs(x = "Quantile Order", y = "Coefficients") + 
  geom_line(aes(y = intercept, color = "Intercept", linetype = "Theoretical")) + 
  geom_line(aes(y = slope, color = "Slope", linetype = "Theoretical")) + 
  geom_line(aes(y = intercept.est, color = "Intercept", linetype = "Estimated by MM (q logistic basis)")) + 
  geom_line(aes(y = slope.est, color = "Slope", linetype = "Estimated by MM (q logistic basis)")) + 
  scale_color_manual(values = c("#7755CC", "#55CC11"), guide = guide_legend(title = "Coefficient", label.position="bottom", nrow=1)) +
  scale_linetype_manual(values = c("dashed", "solid"), guide = guide_legend(title = "", label.position="bottom", nrow=1)) +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
beta25EstPlot

wd <- paste(savedDirec, "t10", "seed107", sep="/")
setwd(wd)
# sum.fit = matrix(0,2,3)
# for(iter in 1:350){
#   load(paste("qrcmMMlogfitcoef_sample", as.character(iter), ".RData", sep=""))
#   sum.fit = sum.fit + qrcmMMlogfit
# }
# mean.fit = sum.fit/350
setwd("..")
#save(mean.fit, file = "qrcmMMlogfitcoeft10.RData")
load("qrcmMMlogfitcoeft10.RData")
est <- t(mean.fit%*%qgridBaseVec)
t10DF <- mutate(t10DF, intercept.est = est[,1], slope.est=est[,2])
t10EstPlot <- ggplot(t10DF, aes(x = qgrid)) + labs(x = "Quantile Order", y = "Coefficients") + 
  geom_line(aes(y = intercept, color = "Intercept", linetype = "Theoretical")) + 
  geom_line(aes(y = slope, color = "Slope", linetype = "Theoretical")) + 
  geom_line(aes(y = intercept.est, color = "Intercept", linetype = "Estimated by MM (q logistic basis)")) + 
  geom_line(aes(y = slope.est, color = "Slope", linetype = "Estimated by MM (q logistic basis)")) + 
  scale_color_manual(values = c("#7755CC", "#55CC11"), guide = guide_legend(title = "Coefficient", label.position="bottom", nrow=1)) +
  scale_linetype_manual(values = c("dashed", "solid"), guide = guide_legend(title = "", label.position="bottom", nrow=1)) +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
t10EstPlot

wd <- paste(savedDirec, "logexp", "seed113", sep="/")
setwd(wd)
# sum.fit = matrix(0,2,3)
# for(iter in 1:350){
#   load(paste("qrcmMMlogfitcoef_sample", as.character(iter), ".RData", sep=""))
#   sum.fit = sum.fit + qrcmMMlogfit
# }
# mean.fit = sum.fit/350
setwd("..")
#save(mean.fit, file = "qrcmMMlogfitcoeflogexp.RData")
load("qrcmMMlogfitcoeflogexp.RData")
est <- t(mean.fit%*%qgridBaseVec)
logexpDF <- mutate(logexpDF, intercept.est = est[,1], slope.est=est[,2])
logexpEstPlot <- ggplot(logexpDF, aes(x = qgrid)) + labs(x = "Quantile Order", y = "Coefficients") + 
  geom_line(aes(y = intercept, color = "Intercept", linetype = "Theoretical")) + 
  geom_line(aes(y = slope, color = "Slope", linetype = "Theoretical")) + 
  geom_line(aes(y = intercept.est, color = "Intercept", linetype = "Estimated by MM (q logistic basis)")) + 
  geom_line(aes(y = slope.est, color = "Slope", linetype = "Estimated by MM (q logistic basis)")) + 
  scale_color_manual(values = c("#7755CC", "#55CC11"), guide = guide_legend(title = "Coefficient", label.position="bottom", nrow=1)) +
  scale_linetype_manual(values = c("dashed", "solid"), guide = guide_legend(title = "", label.position="bottom", nrow=1)) +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
logexpEstPlot

wd <- paste(savedDirec, "normal", "seed103", sep="/")
setwd(wd)
# sum.fit = matrix(0,2,3)
# for(iter in 1:350){
#   load(paste("qrcmMMlogfitcoef_sample", as.character(iter), ".RData", sep=""))
#   sum.fit = sum.fit + qrcmMMlogfit
# }
# mean.fit = sum.fit/350
setwd("..")
#save(mean.fit, file = "qrcmMMlogfitcoefnormal.RData")
load("qrcmMMlogfitcoefnormal.RData")
est <- t(mean.fit%*%qgridBaseVec)
normalDF <- mutate(normalDF, intercept.est = est[,1], slope.est=est[,2])
normalEstPlot <- ggplot(normalDF, aes(x = qgrid)) + labs(x = "Quantile Order", y = "Coefficients") + 
  geom_line(aes(y = intercept, color = "Intercept", linetype = "Theoretical")) + 
  geom_line(aes(y = slope, color = "Slope", linetype = "Theoretical")) + 
  geom_line(aes(y = intercept.est, color = "Intercept", linetype = "Estimated by MM (q logistic basis)")) + 
  geom_line(aes(y = slope.est, color = "Slope", linetype = "Estimated by MM (q logistic basis)")) + 
  scale_color_manual(values = c("#7755CC", "#55CC11"), guide = guide_legend(title = "Coefficient", label.position="bottom", nrow=1)) +
  scale_linetype_manual(values = c("dashed", "solid"), guide = guide_legend(title = "", label.position="bottom", nrow=1)) +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
normalEstPlot

setwd(paste(projDirec, "plots/simuLinQuantReg", sep="/"))
ggarrange(normalEstPlot, beta22EstPlot, 
          t10EstPlot, betaHalfEstPlot, 
          logexpEstPlot, beta25EstPlot,
          labels = c("A", "D", "B", "E", "C", "F"), align = "v",
          ncol = 2, nrow = 3, common.legend = TRUE, legend = "top")
#ggsave("qrcmMMlogQuantCoefFunc.png", width=16, height=24, units="cm")
ggarrange(normalEstPlot, t10EstPlot, logexpEstPlot, 
          beta22EstPlot, betaHalfEstPlot, beta25EstPlot,
          labels = c("A", "B", "C", "D", "E", "F"), align = "h",
          ncol = 3, nrow = 2, common.legend = TRUE, legend = "top")
#ggsave("qrcmMMlogQuantCoefFuncSmall.png", width=24, height=16, units="cm")

##### qrcmMMspline4a and qrcmMMspline5a estimated quantile coefficient functions for the short-tailed Beta(0.5, 0.5) error distribution #####
b.vec.spline <- function(q, knots){
  h = length(knots)
  qlast = knots[h]
  qseclast = knots[h-1]
  result = c(1, q)
  for (i in 1:(h-2)) {
    knot = knots[i]
    result = c(result, 
               (q>knot)*(q-knot)^3 - (q>qseclast)*(q-qseclast)^3*(qlast-knot)/(qlast-qseclast) +
                 (q>qlast)*(q-qlast)^3*(qseclast-knot)/(qlast-qseclast) )
  }
  return(result)
}
savedDirec <- paste(projDirec, "linear quantile regression", "simu", sep="/")
wd <- paste(savedDirec, "BetaHalfHalfst", "seed101", sep="/")
setwd(wd)
sum.fit = matrix(0,2,3)
for(iter in 1:350){
  load(paste("qrcmMMspline3afitcoef_sample", as.character(iter), ".RData", sep=""))
  sum.fit = sum.fit + qrcmMMsplinefit
}
mean.fit = sum.fit/350
setwd("..")
save(mean.fit, file = "qrcmMMspline3afitcoefBetaHalf.RData")
setwd(wd)
sum.fit = matrix(0,2,3)
for(iter in 1:350){
  load(paste("qrcmMMspline3bfitcoef_sample", as.character(iter), ".RData", sep=""))
  sum.fit = sum.fit + qrcmMMsplinefit
}
mean.fit = sum.fit/350
setwd("..")
save(mean.fit, file = "qrcmMMspline3bfitcoefBetaHalf.RData")
setwd(wd)
sum.fit = matrix(0,2,4)
for(iter in 1:350){
  load(paste("qrcmMMspline4afitcoef_sample", as.character(iter), ".RData", sep=""))
  sum.fit = sum.fit + qrcmMMsplinefit
}
mean.fit = sum.fit/350
setwd("..")
save(mean.fit, file = "qrcmMMspline4afitcoefBetaHalf.RData")
setwd(wd)
sum.fit = matrix(0,2,4)
for(iter in 1:350){
  load(paste("qrcmMMspline4bfitcoef_sample", as.character(iter), ".RData", sep=""))
  sum.fit = sum.fit + qrcmMMsplinefit
}
mean.fit = sum.fit/350
setwd("..")
save(mean.fit, file = "qrcmMMspline4bfitcoefBetaHalf.RData")
setwd(wd)
sum.fit = matrix(0,2,5)
for(iter in 1:350){
  load(paste("qrcmMMspline5afitcoef_sample", as.character(iter), ".RData", sep=""))
  sum.fit = sum.fit + qrcmMMsplinefit
}
mean.fit = sum.fit/350
setwd("..")
save(mean.fit, file = "qrcmMMspline5afitcoefBetaHalf.RData")
setwd(paste(projDirec, "linear quantile regression/simu/BetaHalfHalfst", sep="/"))
load("qrcmMMspline3afitcoefBetaHalf.RData")
knots3a = c(0.1, 0.5, 0.9) # tails much shorter
qgridBaseVecSpline3a <- sapply(qgrid, b.vec.spline, knots3a)
est.spline3a <- t(mean.fit%*%qgridBaseVecSpline3a)
load("qrcmMMspline3bfitcoefBetaHalf.RData")
knots3b = c(0.2, 0.5, 0.8) # tails a bit shorter
qgridBaseVecSpline3b <- sapply(qgrid, b.vec.spline, knots3b)
est.spline3b <- t(mean.fit%*%qgridBaseVecSpline3b)
load("qrcmMMspline4afitcoefBetaHalf.RData")
knots4a <- c(0.1, 0.3, 0.7, 0.9)
qgridBaseVecSpline4a <- sapply(qgrid, b.vec.spline, knots4a)
est.spline4a <- t(mean.fit%*%qgridBaseVecSpline4a)
load("qrcmMMspline4bfitcoefBetaHalf.RData")
knots4b = seq(0.2, 0.8, length = 4) # equally spaced
qgridBaseVecSpline4b <- sapply(qgrid, b.vec.spline, knots4b)
est.spline4b <- t(mean.fit%*%qgridBaseVecSpline4b)
load("qrcmMMspline5afitcoefBetaHalf.RData")
knots5a <- c(0.1, 0.3, 0.5, 0.7, 0.9)
qgridBaseVecSpline5a <- sapply(qgrid, b.vec.spline, knots5a)
est.spline5a <- t(mean.fit%*%qgridBaseVecSpline5a)
betaHalfDF <- mutate(betaHalfDF, intercept.est.spline3a = est.spline3a[,1], slope.est.spline3a = est.spline3a[,2],
                     intercept.est.spline3b = est.spline3b[,1], slope.est.spline3b = est.spline3b[,2],
                     intercept.est.spline4a = est.spline4a[,1], slope.est.spline4a = est.spline4a[,2],
                     intercept.est.spline4b = est.spline4b[,1], slope.est.spline4b = est.spline4b[,2],
                     intercept.est.spline5a = est.spline5a[,1], slope.est.spline5a = est.spline5a[,2])
betaHalfEstSpline4aPlot <- ggplot(betaHalfDF, aes(x = qgrid)) + labs(x = "Quantile Order", y = "Coefficients") + 
  geom_line(aes(y = intercept, color = "Intercept", linetype = "Theoretical")) + 
  geom_line(aes(y = slope, color = "Slope", linetype = "Theoretical")) + 
  geom_line(aes(y = intercept.est.spline4a, color = "Intercept", linetype = "Estimated by MM (q natural spline basis)")) + 
  geom_line(aes(y = slope.est.spline4a, color = "Slope", linetype = "Estimated by MM (q natural spline basis)")) + 
  scale_color_manual(values = c("#7755CC", "#55CC11"), guide = guide_legend(title = "Coefficient", label.position="bottom", nrow=1)) +
  scale_linetype_manual(values = c("dashed", "solid"), guide = guide_legend(title = "", label.position="bottom", nrow=1)) +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
betaHalfEstSpline4aPlot
betaHalfEstSpline5aPlot <- ggplot(betaHalfDF, aes(x = qgrid)) + labs(x = "Quantile Order", y = "Coefficients") + 
  geom_line(aes(y = intercept, color = "Intercept", linetype = "Theoretical")) + 
  geom_line(aes(y = slope, color = "Slope", linetype = "Theoretical")) + 
  geom_line(aes(y = intercept.est.spline5a, color = "Intercept", linetype = "Estimated by MM (q natural spline basis)")) + 
  geom_line(aes(y = slope.est.spline5a, color = "Slope", linetype = "Estimated by MM (q natural spline basis)")) + 
  scale_color_manual(values = c("#7755CC", "#55CC11"), guide = guide_legend(title = "Coefficient", label.position="bottom", nrow=1)) +
  scale_linetype_manual(values = c("dashed", "solid"), guide = guide_legend(title = "", label.position="bottom", nrow=1)) +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
betaHalfEstSpline5aPlot
setwd(paste(projDirec, "plots/simuLinQuantReg", sep="/"))
ggarrange(betaHalfEstSpline4aPlot, betaHalfEstSpline5aPlot, 
          labels = c("A", "B"), align = "h",
          ncol = 2, nrow = 1, common.legend = TRUE, legend = "top")
ggsave("qrcmMMsplineQuantCoefFuncBetaHalfHalf.png", width=16, height=8, units="cm")
betaHalfEstSpline3aPlot <- ggplot(betaHalfDF, aes(x = qgrid)) + labs(x = "Quantile Order", y = "Coefficients") + 
  geom_line(aes(y = intercept, color = "Intercept", linetype = "Theoretical")) + 
  geom_line(aes(y = slope, color = "Slope", linetype = "Theoretical")) + 
  geom_line(aes(y = intercept.est.spline3a, color = "Intercept", linetype = "Estimated by MM (q natural spline basis)")) + 
  geom_line(aes(y = slope.est.spline3a, color = "Slope", linetype = "Estimated by MM (q natural spline basis)")) + 
  scale_color_manual(values = c("#7755CC", "#55CC11"), guide = "none") +
  scale_linetype_manual(values = c("dashed", "solid"), guide = "none") +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
betaHalfEstSpline3aPlot
betaHalfEstSpline3bPlot <- ggplot(betaHalfDF, aes(x = qgrid)) + labs(x = "Quantile Order", y = "Coefficients") + 
  geom_line(aes(y = intercept, color = "Intercept", linetype = "Theoretical")) + 
  geom_line(aes(y = slope, color = "Slope", linetype = "Theoretical")) + 
  geom_line(aes(y = intercept.est.spline3b, color = "Intercept", linetype = "Estimated by MM (q natural spline basis)")) + 
  geom_line(aes(y = slope.est.spline3b, color = "Slope", linetype = "Estimated by MM (q natural spline basis)")) + 
  scale_color_manual(values = c("#7755CC", "#55CC11"), guide = "none") +
  scale_linetype_manual(values = c("dashed", "solid"), guide = "none") +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
betaHalfEstSpline3bPlot
betaHalfEstSpline4aPlot <- ggplot(betaHalfDF, aes(x = qgrid)) + labs(x = "Quantile Order", y = "Coefficients") + 
  geom_line(aes(y = intercept, color = "Intercept", linetype = "Theoretical")) + 
  geom_line(aes(y = slope, color = "Slope", linetype = "Theoretical")) + 
  geom_line(aes(y = intercept.est.spline4a, color = "Intercept", linetype = "Estimated by MM (q natural spline basis)")) + 
  geom_line(aes(y = slope.est.spline4a, color = "Slope", linetype = "Estimated by MM (q natural spline basis)")) + 
  scale_color_manual(values = c("#7755CC", "#55CC11"), guide = "none") +
  scale_linetype_manual(values = c("dashed", "solid"), guide = "none") +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
betaHalfEstSpline4aPlot
betaHalfEstSpline4bPlot <- ggplot(betaHalfDF, aes(x = qgrid)) + labs(x = "Quantile Order", y = "Coefficients") + 
  geom_line(aes(y = intercept, color = "Intercept", linetype = "Theoretical")) + 
  geom_line(aes(y = slope, color = "Slope", linetype = "Theoretical")) + 
  geom_line(aes(y = intercept.est.spline4b, color = "Intercept", linetype = "Estimated by MM (q natural spline basis)")) + 
  geom_line(aes(y = slope.est.spline4b, color = "Slope", linetype = "Estimated by MM (q natural spline basis)")) + 
  scale_color_manual(values = c("#7755CC", "#55CC11"), guide = "none") +
  scale_linetype_manual(values = c("dashed", "solid"), guide = "none") +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
betaHalfEstSpline4bPlot
betaHalfEstSpline5aPlot <- ggplot(betaHalfDF, aes(x = qgrid)) + labs(x = "Quantile Order", y = "Coefficients") + 
  geom_line(aes(y = intercept, color = "Intercept", linetype = "Theoretical")) + 
  geom_line(aes(y = slope, color = "Slope", linetype = "Theoretical")) + 
  geom_line(aes(y = intercept.est.spline5a, color = "Intercept", linetype = "Estimated by MM (q natural spline basis)")) + 
  geom_line(aes(y = slope.est.spline5a, color = "Slope", linetype = "Estimated by MM (q natural spline basis)")) + 
  scale_color_manual(values = c("#7755CC", "#55CC11"), guide = guide_legend(title = "Coefficient", label.position="bottom", nrow=1)) +
  scale_linetype_manual(values = c("dashed", "solid"), guide = guide_legend(title = "", label.position="bottom", nrow=2)) +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), 
        legend.position = "bottom", legend.box = "vertical",
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
betaHalfEstSpline5aPlot
setwd(paste(projDirec, "plots/simuLinQuantReg", sep="/"))
ggarrange(ggarrange(betaHalfEstSpline3aPlot, betaHalfEstSpline3bPlot, labels = c("A", "B"), nrow = 2, heights = c(1, 1), align = "v"),
          ggarrange(betaHalfEstSpline4aPlot, betaHalfEstSpline4bPlot, labels = c("C", "D"), nrow = 2, heights = c(1, 1), align = "v"),  
          ggarrange(betaHalfEstSpline5aPlot, ggplot() + theme_void(), labels = c("E", ""), nrow = 2, heights = c(1.72, 0.28), align = "v"),  
          ncol = 3)
ggsave("qrcmMMsplineQuantCoefFuncBetaHalfHalf5small.png", width=20, height=14, units="cm")
betaHalfEstSpline5aPlot <- ggplot(betaHalfDF, aes(x = qgrid)) + labs(x = "Quantile Order", y = "Coefficients") + 
  geom_line(aes(y = intercept, color = "Intercept", linetype = "Theoretical")) + 
  geom_line(aes(y = slope, color = "Slope", linetype = "Theoretical")) + 
  geom_line(aes(y = intercept.est.spline5a, color = "Intercept", linetype = "Estimated by MM (q natural spline basis)")) + 
  geom_line(aes(y = slope.est.spline5a, color = "Slope", linetype = "Estimated by MM (q natural spline basis)")) + 
  scale_color_manual(values = c("#7755CC", "#55CC11"), guide = guide_legend(title = "Coefficient", label.position="bottom", nrow=1)) +
  scale_linetype_manual(values = c("dashed", "solid"), guide = guide_legend(title = "", label.position="bottom", nrow=2)) +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), 
        legend.position = "right", legend.box = "vertical",
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
betaHalfEstSpline5aPlot
ggarrange(ggarrange(betaHalfEstSpline3aPlot, betaHalfEstSpline3bPlot, labels = c("A", "B"), ncol = 2, widths = c(1, 1), align = "h"),  
          ggarrange(betaHalfEstSpline4aPlot, betaHalfEstSpline4bPlot, labels = c("C", "D"), ncol = 2, widths = c(1, 1), align = "h"),
          ggarrange(betaHalfEstSpline5aPlot, ggplot() + theme_void(), labels = c("E", ""), ncol = 2, widths = c(1.92, 0.08), align = "h"),
          nrow = 3)
ggsave("qrcmMMsplineQuantCoefFuncBetaHalfHalf5.png", width=14, height=20, units="cm")


==> supp/linear_quantile_regression/simu/t10/t10Simu.R <==
rm(list=ls())
library(quantreg)
library(qrcm)
N = 350 # number of samples
n = 500 # sample size per sample
p.table = seq(0.1, 0.9, length = 9) # quantiles for the IMSE methods comparison table
fit.quantiles <- seq(0.001, 0.999, by = 0.001) # for qrcmMM
#no.knots = c(3,3,4,4,5)
knots3a = c(0.1, 0.5, 0.9) # tails much shorter
knots3b = c(0.2, 0.5, 0.8) # tails a bit shorter
knots4a = c(0.1, 0.3, 0.7, 0.9) #tails shorter
knots4b = seq(0.2, 0.8, length = 4) # equally spaced
knots5a = seq(0.1, 0.9, length = 5) # tails shorter
knots.list = list(knots3a, knots3b, knots4a, knots4b, knots5a)
knots.names = c("3a", "3b", "4a", "4b", "5a")

b.vec <- function(q){
  c(1, log(q), log(1-q)) 
}### logistic base functions of q; length(b.vec(q)) = h
b.vec.spline <- function(q, knots){
  h = length(knots)
  qlast = knots[h]
  qseclast = knots[h-1]
  result = c(1, q)
  for (i in 1:(h-2)) {
    knot = knots[i]
    result = c(result, 
               (q>knot)*(q-knot)^3 - (q>qseclast)*(q-qseclast)^3*(qlast-knot)/(qlast-qseclast) +
                 (q>qlast)*(q-qlast)^3*(qseclast-knot)/(qlast-qseclast) )
  }
  return(result)
}### natural spline base functions of q; length(b.vec.spline(q, knots)) = h
qMM <- function(y,X,epsilon,quantiles, N){
  n = length(y)
  p = ncol(X) 
  numq = length(quantiles)
  result = matrix(0,p,numq) # the betas we get from MM
  for(qi in 1:numq){
    q = quantiles[qi]
    d = rep(4*q-2,n) # n by 1 vector
    beta.ini = rep(0,p)
    beta_k = beta.ini # p by 1
    for (k in 0:N){
      r_k = y - X%*%beta_k #n by 1 vector; residual based on current beta
      A = diag(as.numeric(1/(abs(r_k)+epsilon))) #n by n diagnal matrix
      beta.new = (solve(t(X)%*%A%*%X))%*%(t(X)%*%A%*%y+t(X)%*%d/2)
      beta_k = beta.new
      k = k+1
    }
    if (qi==1) result = beta.new 
    else result = cbind(result, beta.new)
  }
  colnam = paste("q = ", as.character(quantiles), sep="")
  colnames(result)= colnam
  return(result)
}
qrcmMM <- function(y,X,epsilon,quantiles, N){
  k = length(quantiles) # number of quantiles
  h = 3 #length of b.vec, i.e. number of base functions of q
  p = ncol(X) #(1+4) one intercept, 4 explanatory variables
  n = length(y)
  theta.ini = rep(1,p*h) 
  theta = theta.ini 
  for (t in 0:N){
    sum.matrix = matrix(0,h*p,h*p)
    sum.vector = rep(0,h*p)
    for (a in 1:k){
      q = quantiles[a]
      D_a <- kronecker(t(b.vec(q)), X)
      r = y - D_a%*%theta #n by 1 vector r_a^t
      W = diag(as.numeric(1/(abs(r)+epsilon))) # n by n diagonal matrix with positive entries W_a^t
      sum.matrix = sum.matrix + t(D_a)%*%W%*%D_a
      sum.vector = sum.vector + t(D_a)%*%W%*%y+(4*q-2)*colSums(D_a)/2
    }
    theta.new = solve(sum.matrix)%*%sum.vector
    theta = theta.new
    t = t+1
  }
  final.theta = matrix(theta, nrow=p, ncol=h)
  colnames(final.theta)= c("1", "ln(q)", "ln(1-q)")
  return(final.theta)
}
qrcmMM.spline <- function(y,X,epsilon,quantiles, N, knots){
  k = length(quantiles) # number of quantiles
  h = length(knots) #length of b.vec, i.e. number of base functions of q
  p = ncol(X) #(1+4) one intercept, 4 explanatory variables
  n = length(y)
  theta.ini = rep(1,p*h) 
  theta = theta.ini 
  for (t in 0:N){
    sum.matrix = matrix(0,h*p,h*p)
    sum.vector = rep(0,h*p)
    for (a in 1:k){
      q = quantiles[a]
      D_a <- kronecker(t(b.vec.spline(q, knots)), X)
      r = y - D_a%*%theta #n by 1 vector r_a^t
      W = diag(as.numeric(1/(abs(r)+epsilon))) # n by n diagonal matrix with positive entries W_a^t
      sum.matrix = sum.matrix + t(D_a)%*%W%*%D_a
      sum.vector = sum.vector + t(D_a)%*%W%*%y+(4*q-2)*colSums(D_a)/2
    }
    theta.new = solve(sum.matrix)%*%sum.vector
    theta = theta.new
    t = t+1
  }
  final.theta = matrix(theta, nrow=p, ncol=h)
  colnames(final.theta)= c("1", "q", paste("S_", as.character(1:(h-2)), "(q)", sep=""))
  return(final.theta)
}
calcMSE <- function(q,X,fit,ind, y, iter){ #ind suggests which fit the thetas are from 
  x = X[,2]
  #theoretical quantile function for y given x 
  Qq = 1+qt(q, df=10)+(3+2*qt(q, df=10))*x # n by 1
  if(ind ==100){
    qfit <- rq(y~x, tau = q) # for rq
    coef = qfit$coefficients
    Qqhat = X%*%coef
  } else if(ind == 150){
    qmmfit <- qMM(y,X,5e-5, q, 1000) # for qmm
    Qqhat = X%*%qmmfit
  } else if(ind ==200){
    Qqhat = X%*%fit%*%b.vec(q)  #for qrcm with basis c(1, log(q), log(1-q)) and qrcmMMlog
  } else{
    Qqhat = X%*%fit%*%b.vec.spline(q, knots.list[[ind]])#for qrcm and qrcmMM spline with ind base functions (knots)
  }
  mse = sum((Qq-Qqhat)^2)
  return(mse)
} ### calculate mse for a single sample, a given q and a given fit's thetas (for qrcm and qrcmMM) 
basefunc <- function(knots,q,i){
  h = length(knots)
  qlast = knots[h]
  qseclast = knots[h-1]
  knot = knots[i]
  return((q>knot)*(q-knot)^3 - (q>qseclast)*(q-qseclast)^3*(qlast-knot)/(qlast-qseclast) +
           (q>qlast)*(q-qlast)^3*(qseclast-knot)/(qlast-qseclast) )
} 
mainfunc <- function(N, n, fit.quantiles, p.table, wd, no.knots, knots.list){
  seed = 107
  set.seed(seed)
  setwd(paste0("seed", seed))
  sum.mse.list = replicate(2*length(knots.list)+4, rep(0,length(p.table)), simplify = FALSE)
  for(iter in 1:N){
    print(iter)
    x = runif(n)
    e = rt(n, df=10)
    y = 1+3*x + (1+2*x)*e
    X = cbind(rep(1,n),x)
    mse.rq = sapply(p.table, calcMSE, X, NULL, 100, y, iter)
    sum.mse.list[[1]] = sum.mse.list[[1]] + mse.rq
    mse.qmm = sapply(p.table, calcMSE, X, NULL, 150, y, iter)
    sum.mse.list[[2]] = sum.mse.list[[2]] + mse.qmm
    qrcmlogfit <- iqr(y~x, formula.p=~log(p)+log(1-p)) ## qrcm with basis c(1, log(p), log(1-p))
    coef = qrcmlogfit$coefficients
    save(coef, file = paste("qrcmlogfitcoef_sample", as.character(iter), ".RData", sep=""))
    mse.qrcmlog = sapply(p.table, calcMSE, X, coef, 200, y, iter) # single sample mse for qrcmlogfit
    sum.mse.list[[3]] = sum.mse.list[[3]] + mse.qrcmlog
    qrcmMMlogfit <- qrcmMM(y, X, 5e-5, fit.quantiles, 1000)
    save(qrcmMMlogfit, file = paste("qrcmMMlogfitcoef_sample", as.character(iter), ".RData", sep=""))
    mse.qrcmMMlog = sapply(p.table, calcMSE, X, qrcmMMlogfit, 200, y, iter) # single sample mse for qrcmMMlogfit
    sum.mse.list[[4]] = sum.mse.list[[4]] + mse.qrcmMMlog
    
    knots3a = knots.list[[1]]; knots3b = knots.list[[2]]
    knots4a = knots.list[[3]]; knots4b = knots.list[[4]]; knots5a = knots.list[[5]]
    qrcmspline3afit = iqr(y~x, formula.p=~p+basefunc(knots3a,p,1))
    qrcmspline3bfit = iqr(y~x, formula.p=~p+basefunc(knots3b,p,1))
    qrcmspline4afit = iqr(y~x, formula.p=~p+basefunc(knots4a,p,1)+basefunc(knots4a,p,2))
    qrcmspline4bfit = iqr(y~x, formula.p=~p+basefunc(knots4b,p,1)+basefunc(knots4b,p,2))
    qrcmspline5afit = iqr(y~x, formula.p=~p+basefunc(knots5a,p,1)+basefunc(knots5a,p,2)
                          +basefunc(knots5a,p,3))
    qrcmsplinefit.list = list(qrcmspline3afit, qrcmspline3bfit, qrcmspline4afit, 
                              qrcmspline4bfit, qrcmspline5afit)
    for(jSpline in 1:length(knots.list)){
      qrcmsplinefit = qrcmsplinefit.list[[jSpline]]
      coef = qrcmsplinefit$coefficients
      save(coef, file = paste("qrcmspline", knots.names[jSpline], "fitcoef_sample", 
                              as.character(iter), ".RData", sep=""))
      mse.qrcmspline = sapply(p.table, calcMSE, X, coef, jSpline, y, iter) # single sample mse for qrcmsplinefit
      sum.mse.list[[2*jSpline+3]] = sum.mse.list[[2*jSpline+3]] + mse.qrcmspline #2*(jSpline-1)+4+1 = 2*jSpline+3
      qrcmMMsplinefit = qrcmMM.spline(y,X,5e-5, fit.quantiles, 1000, knots.list[[jSpline]])
      save(qrcmMMsplinefit, file = paste("qrcmMMspline", knots.names[jSpline], 
                                         "fitcoef_sample", as.character(iter), ".RData", sep=""))
      mse.qrcmMMspline = sapply(p.table, calcMSE, X, qrcmMMsplinefit, jSpline, y, iter) # single sample mse for qrcmMMsplinefit
      sum.mse.list[[2*jSpline+4]] = sum.mse.list[[2*jSpline+4]] + mse.qrcmMMspline #2*(jSpline-1)+4+2 = 2*jSpline+4
    }
  }
  result = matrix(unlist(sum.mse.list), length(sum.mse.list), length(p.table), byrow=TRUE)
  exactnames = sapply(knots.list, paste, collapse='_') #paste(as.character(knots3a),collapse='_')
  qspline.names = as.vector(outer(c("qrcmspline", "MMspline"), exactnames, paste, sep=" "))
  rownames(result) = c("rq", "qMM", "qrcmlogistic", "MMlogistic", qspline.names)
  colnames(result) = paste("p = ", as.character(p.table), sep="")
  #setwd("..")
  imse.table = result/N
  save(imse.table, file = paste("IMSE table t10 seed", seed, ".RData", sep = ""))
  return(imse.table)
}

imse.table = mainfunc(N, n, fit.quantiles, p.table, wd, no.knots, knots.list)

library(xtable)
xt = xtable(data.frame(imse.table), digits=5)
names(xt) = paste("p = ", as.character(p.table), sep="")
#setwd(wd)
latex <- print.xtable(xt, print.results = FALSE, scalebox = 0.65)
writeLines(
  c(
    "\\documentclass[11pt]{article}",
    "\\usepackage{graphicx}",
    "\\begin{document}",
    "\\thispagestyle{empty}",
    latex,
    "\\end{document}"
  ),
  "IMSEtable t10.tex"
)
tools::texi2pdf("table.tex", clean = TRUE)









==> supp/linear_quantile_regression/simu/theoCondQuantCurves.R <==
rm(list=ls())
library(tidyverse)
library(latex2exp)
library(ggpubr)
setwd("C:/Users/annie/OneDrive - National University of Singapore/Documents/PhD/research/FYP github repos/MMquantreg/plots/simuLinQuantReg")
##### theoretical conditional quantile curves at q = 0.05,0.1,0.25,0.5,0.75,0.9,0.95 for the 6 error distributions #####
quantiles.plot <- c(0.05,0.1,0.25,0.5,0.75,0.9,0.95)
xgrid <- seq(0.001,0.999,0.001)
colnames <- c("x", paste("q", quantiles.plot, sep="_"))
Qnormal <- function(q, xvec) return(1+qnorm(q)+(3+2*qnorm(q))*xvec)
Qt10 <- function(q, xvec) return(1+qt(q, df=10)+(3+2*qt(q, df=10))*xvec)
Qlogexp <- function(q, xvec) return(1+log(qexp(q, rate=1))+(3+2*log(qexp(q, rate=1)))*xvec)
Qbeta22 <- function(q,xvec) return(1+5*(qbeta(q,2,2)-0.5)+(3+2*5*(qbeta(q,2,2)-0.5))*xvec)
Qbeta25 <- function(q,xvec) return(1+5*(qbeta(q,2,5)-0.5)+(3+2*5*(qbeta(q,2,5)-0.5))*xvec)
QbetaHalf <- function(q,xvec) return(1+5*(qbeta(q,0.5,0.5)-0.5)+(3+2*5*(qbeta(q,0.5,0.5)-0.5))*xvec)
normalDF <- as.data.frame(cbind(xgrid, sapply(quantiles.plot, Qnormal, xgrid)))
t10DF <- as.data.frame(cbind(xgrid, sapply(quantiles.plot, Qt10, xgrid)))
logexpDF <- as.data.frame(cbind(xgrid, sapply(quantiles.plot, Qlogexp, xgrid)))
beta22DF <- as.data.frame(cbind(xgrid, sapply(quantiles.plot, Qbeta22, xgrid)))
beta25DF <- as.data.frame(cbind(xgrid, sapply(quantiles.plot, Qbeta25, xgrid)))
betaHalfDF <- as.data.frame(cbind(xgrid, sapply(quantiles.plot, QbetaHalf, xgrid)))
colnames(normalDF) <- colnames(t10DF) <- colnames(logexpDF) <- colnames(beta22DF) <- 
  colnames(beta25DF) <- colnames(betaHalfDF) <- colnames
normalPlot <- ggplot(normalDF, aes(x = xgrid)) + labs(x = "x", y = TeX("$Q_q(Y|x)$")) + 
  geom_line(aes(y = q_0.05, color = "q = 0.05")) + 
  geom_line(aes(y = q_0.1, color = "q = 0.1")) + 
  geom_line(aes(y = q_0.25, color = "q = 0.25")) + 
  geom_line(aes(y = q_0.5, color = "q = 0.5")) + 
  geom_line(aes(y = q_0.75, color = "q = 0.75")) + 
  geom_line(aes(y = q_0.9, color = "q = 0.9")) + 
  geom_line(aes(y = q_0.95, color = "q = 0.95")) + 
  scale_color_discrete(guide = guide_legend(title = "Quantile Level", label.position="bottom", nrow=1)) +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
normalPlot
t10Plot <- ggplot(t10DF, aes(x = xgrid)) + labs(x = "x", y = TeX("$Q_q(Y|x)$")) + 
  geom_line(aes(y = q_0.05, color = "q = 0.05")) + 
  geom_line(aes(y = q_0.1, color = "q = 0.1")) + 
  geom_line(aes(y = q_0.25, color = "q = 0.25")) + 
  geom_line(aes(y = q_0.5, color = "q = 0.5")) + 
  geom_line(aes(y = q_0.75, color = "q = 0.75")) + 
  geom_line(aes(y = q_0.9, color = "q = 0.9")) + 
  geom_line(aes(y = q_0.95, color = "q = 0.95")) + 
  scale_color_discrete(guide = guide_legend(title = "Quantile Level", label.position="bottom", nrow=1)) +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
t10Plot
logexpPlot <- ggplot(logexpDF, aes(x = xgrid)) + labs(x = "x", y = TeX("$Q_q(Y|x)$")) + 
  geom_line(aes(y = q_0.05, color = "q = 0.05")) + 
  geom_line(aes(y = q_0.1, color = "q = 0.1")) + 
  geom_line(aes(y = q_0.25, color = "q = 0.25")) + 
  geom_line(aes(y = q_0.5, color = "q = 0.5")) + 
  geom_line(aes(y = q_0.75, color = "q = 0.75")) + 
  geom_line(aes(y = q_0.9, color = "q = 0.9")) + 
  geom_line(aes(y = q_0.95, color = "q = 0.95")) + 
  scale_color_discrete(guide = guide_legend(title = "Quantile Level", label.position="bottom", nrow=1)) +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
logexpPlot
beta22Plot <- ggplot(beta22DF, aes(x = xgrid)) + labs(x = "x", y = TeX("$Q_q(Y|x)$")) + 
  geom_line(aes(y = q_0.05, color = "q = 0.05")) + 
  geom_line(aes(y = q_0.1, color = "q = 0.1")) + 
  geom_line(aes(y = q_0.25, color = "q = 0.25")) + 
  geom_line(aes(y = q_0.5, color = "q = 0.5")) + 
  geom_line(aes(y = q_0.75, color = "q = 0.75")) + 
  geom_line(aes(y = q_0.9, color = "q = 0.9")) + 
  geom_line(aes(y = q_0.95, color = "q = 0.95")) + 
  scale_color_discrete(guide = guide_legend(title = "Quantile Level", label.position="bottom", nrow=1)) +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
beta22Plot
beta25Plot <- ggplot(beta25DF, aes(x = xgrid)) + labs(x = "x", y = TeX("$Q_q(Y|x)$")) + 
  geom_line(aes(y = q_0.05, color = "q = 0.05")) + 
  geom_line(aes(y = q_0.1, color = "q = 0.1")) + 
  geom_line(aes(y = q_0.25, color = "q = 0.25")) + 
  geom_line(aes(y = q_0.5, color = "q = 0.5")) + 
  geom_line(aes(y = q_0.75, color = "q = 0.75")) + 
  geom_line(aes(y = q_0.9, color = "q = 0.9")) + 
  geom_line(aes(y = q_0.95, color = "q = 0.95")) + 
  scale_color_discrete(guide = guide_legend(title = "Quantile Level", label.position="bottom", nrow=1)) +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
beta25Plot
betaHalfPlot <- ggplot(betaHalfDF, aes(x = xgrid)) + labs(x = "x", y = TeX("$Q_q(Y|x)$")) + 
  geom_line(aes(y = q_0.05, color = "q = 0.05")) + 
  geom_line(aes(y = q_0.1, color = "q = 0.1")) + 
  geom_line(aes(y = q_0.25, color = "q = 0.25")) + 
  geom_line(aes(y = q_0.5, color = "q = 0.5")) + 
  geom_line(aes(y = q_0.75, color = "q = 0.75")) + 
  geom_line(aes(y = q_0.9, color = "q = 0.9")) + 
  geom_line(aes(y = q_0.95, color = "q = 0.95")) + 
  scale_color_discrete(guide = guide_legend(title = "Quantile Level", label.position="bottom", nrow=1)) +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
betaHalfPlot
ggarrange(normalPlot, beta22Plot, 
          t10Plot, betaHalfPlot, 
          logexpPlot, beta25Plot,
          labels = c("A", "D", "B", "E", "C", "F"), align = "v",
          ncol = 2, nrow = 3, common.legend = TRUE, legend = "top")
ggsave("theoCondQuantCurves.png", width=16, height=24, units="cm")
ggarrange(normalPlot, t10Plot, logexpPlot, 
          beta22Plot, betaHalfPlot, beta25Plot,
          labels = c("A", "B", "C", "D", "E", "F"), align = "h",
          ncol = 3, nrow = 2, common.legend = TRUE, legend = "top")
ggsave("theoCondQuantCurvesSmall.png", width=24, height=16, units="cm")


==> supp/nonparametric_quantile_regression/WTDfluxXspline.R <==
rm(list=ls())
library(splines)
#library(quantreg)
#setwd("C:/Users/annie/OneDrive - National University of Singapore/Documents/PhD/research/FYP github repos/MMquantreg/datasets")
data = read.table("Water Table Depth (WTD) vs Flux data.txt")
n <- nrow(data)
x = log(data$flux+6.9) #rescale flux
#max(x) 4.844187           min(x)           -2.302585  
x = (1/7.3)*(x+2.4) #rescale the resulting flux values to (0,1). 
#Now max(x) = 0.9923544 and min(x) = 0.0133 
y = data$wtd; y = abs(y) #min(y)=0.5, max(y)=71.7
b.vec <- function(q){
  c(1, log(q), log(1-q)) 
}### base functions of q; length(b.vec(q)) = h
qrcmMM <- function(y, X, epsilon, quantiles, N){
  k = length(quantiles) # number of quantiles
  h = 3 #length of b.vec, i.e. number of base functions of q
  p = ncol(X) #(1+4) one intercept, 4 explanatory variables
  n = length(y)
  theta.ini = rep(1,p*h) 
  theta = theta.ini 
  for (t in 0:N){
    sum.matrix = matrix(0,h*p,h*p)
    sum.vector = rep(0,h*p)
    for (a in 1:k){
      q = quantiles[a]
      D_a <- kronecker(t(b.vec(q)), X)
      r = y - D_a%*%theta #n by 1 vector r_a^t
      W = diag(as.numeric(1/(abs(r)+epsilon))) # n by n diagonal matrix with positive entries W_a^t
      sum.matrix = sum.matrix + t(D_a)%*%W%*%D_a
      sum.vector = sum.vector + t(D_a)%*%W%*%y+(4*q-2)*colSums(D_a)/2
    }
    theta.new = solve(sum.matrix)%*%sum.vector
    theta = theta.new
    t = t+1
  }
  final.theta = matrix(theta, nrow=p, ncol=h)
  colnames(final.theta) = c("1", "ln(q)", "ln(1-q)")
  return(final.theta)
}
b.vec.spline <- function(q, knots){
  h = length(knots)
  qlast = knots[h]
  qseclast = knots[h-1]
  result = c(1, q)
  for (i in 1:(h-2)) {
    knot = knots[i]
    result = c(result, 
               (q>knot)*(q-knot)^3 - (q>qseclast)*(q-qseclast)^3*(qlast-knot)/(qlast-qseclast) +
                 (q>qlast)*(q-qlast)^3*(qseclast-knot)/(qlast-qseclast) )
  }
  return(result)
}### base functions of q; length(b.vec(q, knots)) = h
qrcmMMspline <- function(y, X, epsilon, quantiles, N, knots){
  k = length(quantiles) # number of quantiles
  h = length(knots) #length of b.vec, i.e. number of base functions of q
  p = ncol(X) #(1+4) one intercept, 4 explanatory variables
  n = length(y)
  theta.ini = rep(1,p*h) 
  theta = theta.ini 
  for (t in 0:N){
    sum.matrix = matrix(0,h*p,h*p)
    sum.vector = rep(0,h*p)
    for (a in 1:k){
      q = quantiles[a]
      D_a <- kronecker(t(b.vec.spline(q, knots)), X)
      r = y - D_a%*%theta #n by 1 vector r_a^t
      W = diag(as.numeric(1/(abs(r)+epsilon))) # n by n diagonal matrix with positive entries W_a^t
      sum.matrix = sum.matrix + t(D_a)%*%W%*%D_a
      sum.vector = sum.vector + t(D_a)%*%W%*%y+(4*q-2)*colSums(D_a)/2
    }
    theta.new = solve(sum.matrix)%*%sum.vector
    theta = theta.new
    t = t+1
  }
  final.theta = matrix(theta, nrow=p, ncol=h)
  colnames(final.theta)= c("1", "q", paste("S_", as.character(1:(h-2)), "(q)", sep=""))
  return(final.theta)
}

test.quant = seq(0.001, 0.999, by = 0.001)
x.noknots.vector = 3:8; q.noknots.vector = 4:6
for(x.noknots in x.noknots.vector){
  print(paste("x.noknots = ", x.noknots, sep = ""))
  if (x.noknots == 7) {
    xknots <- c(0.2, 0.4, 0.5, 0.55, 0.6, 0.7, 0.9)
  } else {
    xknots = seq(0, 1, length = (x.noknots+2))[2:(x.noknots+1)] #inner knots for x (equally spaced)
  }
  xspline = ns(x, Boundary.knots = c(0,1), knots = xknots)
  Xspline = cbind(rep(1,n), xspline)
  print("q logistic")
  qrcmMMfit <- qrcmMM(y, Xspline, 5e-5, test.quant, 1000)
  save(qrcmMMfit, file = paste("qrcmMMfluxWTDXsplineSeq", as.character(x.noknots), "qLogN1000_5e-5q999.RData", sep=""))
  # qfit <- rq(y ~ xspline, tau = test.quant)
  # save(qfit$coefficients, file = paste("rqCoef999WTDfluxXspline", as.character(x.noknots), "seq.RData", sep=""))
  for(q.noknots in q.noknots.vector){
    print(paste("q spline with q.noknots = ", q.noknots, sep = ""))
    qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
    qrcmMMfitSpline <- qrcmMMspline(y, Xspline, 5e-5, test.quant, 1000, qknots)
    save(qrcmMMfitSpline, file = paste("qrcmMMwtdXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep=""))
  }
}


==> supp/nonparametric_quantile_regression/WTDfluxXsplineCV.R <==
rm(list=ls())
library(splines)
#library(quantreg)
#setwd("C:/Users/annie/OneDrive - National University of Singapore/Documents/PhD/research/FYP github repos/MMquantreg/datasets")
data = read.table("Water Table Depth (WTD) vs Flux data.txt")
n <- nrow(data)
x = log(data$flux+6.9) #rescale flux #max(x) 4.844187           min(x)           -2.302585  
x = (1/7.3)*(x+2.4) #rescale the resulting flux values to (0,1). 
#Now max(x) = 0.9923544 and min(x) = 0.0133 
y = data$wtd; y = abs(y) #min(y)=0.5, max(y)=71.7
b.vec <- function(q){
  c(1, log(q), log(1-q)) 
}### base functions of q; length(b.vec(q)) = h = 3
b.vec.spline <- function(q, knots){
  h = length(knots)
  qlast = knots[h]
  qseclast = knots[h-1]
  result = c(1, q)
  for (i in 1:(h-2)) {
    knot = knots[i]
    result = c(result, 
               (q>knot)*(q-knot)^3 - (q>qseclast)*(q-qseclast)^3*(qlast-knot)/(qlast-qseclast) +
                 (q>qlast)*(q-qlast)^3*(qseclast-knot)/(qlast-qseclast) )
  }
  return(result)
}### base functions of q; length(b.vec(q, knots)) = h
qrcmMM <- function(y, X, epsilon, quantiles, N){
  k = length(quantiles) # number of quantiles
  h = 3 #length of b.vec, i.e. number of base functions of q
  p = ncol(X) #(1+4) one intercept, 4 explanatory variables
  n = length(y)
  theta.ini = rep(1,p*h) 
  theta = theta.ini 
  for (t in 0:N){
    sum.matrix = matrix(0,h*p,h*p)
    sum.vector = rep(0,h*p)
    for (a in 1:k){
      q = quantiles[a]
      D_a <- kronecker(t(b.vec(q)), X)
      r = y - D_a%*%theta #n by 1 vector r_a^t
      W = diag(as.numeric(1/(abs(r)+epsilon))) # n by n diagonal matrix with positive entries W_a^t
      sum.matrix = sum.matrix + t(D_a)%*%W%*%D_a
      sum.vector = sum.vector + t(D_a)%*%W%*%y+(4*q-2)*colSums(D_a)/2
    }
    theta.new = solve(sum.matrix)%*%sum.vector
    theta = theta.new
    t = t+1
  }
  final.theta = matrix(theta, nrow=p, ncol=h)
  colnames(final.theta) = c("1", "ln(q)", "ln(1-q)")
  return(final.theta)
}
qrcmMMspline <- function(y, X, epsilon, quantiles, N, knots){
  k = length(quantiles) # number of quantiles
  h = length(knots) #length of b.vec, i.e. number of base functions of q
  p = ncol(X) #(1+4) one intercept, 4 explanatory variables
  n = length(y)
  theta.ini = rep(1,p*h) 
  theta = theta.ini 
  for (t in 0:N){
    sum.matrix = matrix(0,h*p,h*p)
    sum.vector = rep(0,h*p)
    for (a in 1:k){
      q = quantiles[a]
      D_a <- kronecker(t(b.vec.spline(q, knots)), X)
      r = y - D_a%*%theta #n by 1 vector r_a^t
      W = diag(as.numeric(1/(abs(r)+epsilon))) # n by n diagonal matrix with positive entries W_a^t
      sum.matrix = sum.matrix + t(D_a)%*%W%*%D_a
      sum.vector = sum.vector + t(D_a)%*%W%*%y+(4*q-2)*colSums(D_a)/2
    }
    theta.new = solve(sum.matrix)%*%sum.vector
    theta = theta.new
    t = t+1
  }
  final.theta = matrix(theta, nrow=p, ncol=h)
  colnames(final.theta)= c("1", "q", paste("S_", as.character(1:(h-2)), "(q)", sep=""))
  return(final.theta)
}
CVkfoldXspline <- function(x.noknots, y, x, quants, q.noknots = 0, k=10, NqrcmMM=1000){#xknots equally spaced
  print(paste("x.noknots = ", x.noknots, sep = ""))
  if (x.noknots != 7){
    xknots = seq(0, 1, length = (x.noknots+2))[2:(x.noknots+1)] #inner knots for x(equally spaced)
  } else {
    xknots = c(0.2, 0.4, 0.5, 0.55, 0.6, 0.7, 0.9)
  }
  n = length(y) 
  xspline = ns(x, Boundary.knots = c(0,1), knots = xknots)
  Xspline = cbind(rep(1,n), xspline)
  if (q.noknots == 0) {
    print("q logistic basis")
    baseVecTestQuantiles <- sapply(quants, b.vec)
  } else {
    print(paste("q natural spline basis with q.noknots = ", q.noknots, " equally spaced knots", sep = ""))
    qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)] # knots for q (equally spaced)
    baseVecSplineTestQuantiles <- sapply(quants, b.vec.spline, qknots)
  }
  qrcmMMqvec <- seq(0.001, 0.999, length = 999) # for fitting qrcmMM models
  folds <- cut(seq(1, n), breaks = k, labels = FALSE)
  set.seed(97)
  rmNumbers <- rnorm(n)
  rmRanks = rank(rmNumbers)
  lossCV = 0
  for(i in 1:k){
    print(paste("subgroup = ", i, " out of ", k, "-fold Cross Validation", sep = ""))
    testIndexes =  which(rmRanks %in% which(folds==i))
    xtest = Xspline[testIndexes,] #ni = length(testIndexes); quants is seq(0.1,0.9,length=9) here in this example
    ytest = y[testIndexes]
    q.matrix = mapply(rep, quants, length(testIndexes)) #ni by 9;every row the same seq(0.1,0.9,length=9)
    ymat = t(mapply(rep, ytest, length(quants))) #ni by 9(9 quantiles); every column the same
    if (q.noknots == 0){
      qrcmMMfit <- qrcmMM(y[-testIndexes], Xspline[-testIndexes,], 5e-5, qrcmMMqvec, NqrcmMM)
      res = ymat - xtest%*%qrcmMMfit%*%baseVecTestQuantiles #ni by 9
    } else{
      qrcmMMfitSpline <- qrcmMMspline(y[-testIndexes], Xspline[-testIndexes,], 5e-5, qrcmMMqvec, NqrcmMM, qknots)
      res = ymat - xtest%*%qrcmMMfitSpline%*%baseVecSplineTestQuantiles #ni by 9
    }
    res.positive <- pmax(res, 0)
    res.negative <- -pmin(res,0)
    loss = res.positive*q.matrix + res.negative*(1-q.matrix)
    lossCV = lossCV + sum(loss)
    if(q.noknots == 0) qbase = "qLogistic" else qbase = paste("qSplineSeq", q.noknots, sep="")
    print(paste("Current sum of CV loss = ", lossCV, " for this qrcmMMxspline", x.noknots, qbase, " model", sep = ""))
  }
  return(lossCV)
}
loss.quants <- seq(0.1, 0.9, length = 9) # quantiles to be summed over in the CV loss function
x.noknots.vector <- 3:7; q.noknots.vector <- c(0, 3:6)
colnames <- c("q logistic", paste("q splineSeq", q.noknots.vector[-1], sep = ""))
rownames <- paste("xSeq", x.noknots.vector, sep = "")
rownames[x.noknots.vector == 7] <- "xAsym7"
WTDfluxCV <- matrix(0, length(x.noknots.vector), length(q.noknots.vector),
                    dimnames = list(rownames, colnames))
for(j in 1:length(q.noknots.vector)){
  q.noknots = q.noknots.vector[j]
  WTDfluxCV[,j] = sapply(x.noknots.vector, CVkfoldXspline, y, x, loss.quants, q.noknots)
}
save(WTDfluxCV, file = "WTDfluxCVxseq3456asym7qlogSeq3456.RData")

setwd("C:/Users/annie/OneDrive - National University of Singapore/Documents/PhD/research/FYP github repos/MMquantreg/results")   
load("WTDfluxCVxseq3456asym7qlogSeq3456.RData")
library(xtable)
xt = xtable(data.frame(WTDfluxCV), digits = 3)
names(xt) = c("q logistic", paste("q splineSeq", 3:6, sep = ""))
latex <- print.xtable(xt, print.results = FALSE, scalebox = 1)
writeLines(
  c(
    "\\documentclass[12pt]{article}",
    "\\usepackage{graphicx}",
    "\\begin{document}",
    "\\thispagestyle{empty}",
    latex,
    "\\end{document}"
  ),
  "WTDfluxCVxseq3456asym7qlogSeq3456.tex"
)
tools::texi2pdf("table.tex", clean = TRUE)

==> supp/nonparametric_quantile_regression/WTDquantCurvesPlots.R <==
rm(list=ls())
library(tidyverse)
library(latex2exp)
library(ggpubr)
library(splines)
library(quantreg)
library(matrixcalc)
projDirec <- "C:/Users/annie/OneDrive - National University of Singapore/Documents/PhD/research/FYP github repos/MMquantreg"
setwd(paste(projDirec, "datasets", sep = "/"))

############################### triceps and WTD scatter plots ############################### 
tricepsData = read.csv("triceps.csv")
# x <- tricepsData$age # min(x)=0.26; max(x)=51.75
# y <- tricepsData$lntriceps # min(y) = 1.163151; max(y) = 3.605498
tricepsScatter <- ggplot(tricepsData) + geom_point(aes(x = age, y = triceps)) + 
  labs(x = "Age (years)", y = "Triceps Skinfold Thickness (mm)") +
  theme(axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
tricepsScatter
WTDdata = read.table("Water Table Depth (WTD) vs Flux data.txt")
n = nrow(WTDdata) #307
x = log(WTDdata$flux+6.9) #rescale flux #max(x) 4.844187   min(x)  -2.302585  
x = (1/7.3)*(x+2.4) #rescale the resulting flux values to (0,1). 
#Now max(x) = 0.9923544 and min(x) = 0.0133 
y = WTDdata$wtd; y = abs(y)
WTDtransformedData <- data.frame(x = x, y = y)
rm(WTDdata)
WTDtransformedScatter <- ggplot(WTDtransformedData) + geom_point(aes(x = x, y = y)) + 
  labs(x = "Rescaled Flux", y = "WTD (cm)") +
  theme(axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
WTDtransformedScatter
setwd("../plots/nonparaQuantReg")
ggarrange(tricepsScatter, WTDtransformedScatter, 
          labels = c("A", "B"), align = "h",
          ncol = 2, nrow = 1, common.legend = TRUE, legend = "bottom")
#ggsave("tricepsWTDscatter.png", width=16, height=8, units="cm")
rm(tricepsData, tricepsScatter)


########################################### WTD estimated conditional quantile curves ########################################### 
b.vec <- function(q){
  c(1, log(q), log(1-q)) 
}### base functions of q; length(b.vec(q)) = h
qrcmMM <- function(y, X, epsilon, quantiles, N){
  k = length(quantiles) # number of quantiles
  h = 3 #length of b.vec, i.e. number of base functions of q
  p = ncol(X) #(1+4) one intercept, 4 explanatory variables
  n = length(y)
  theta.ini = rep(1,p*h) 
  theta = theta.ini 
  for (t in 0:N){
    sum.matrix = matrix(0,h*p,h*p)
    sum.vector = rep(0,h*p)
    for (a in 1:k){
      q = quantiles[a]
      D_a <- kronecker(t(b.vec(q)), X)
      r = y - D_a%*%theta #n by 1 vector r_a^t
      W = diag(as.numeric(1/(abs(r)+epsilon))) # n by n diagonal matrix with positive entries W_a^t
      sum.matrix = sum.matrix + t(D_a)%*%W%*%D_a
      sum.vector = sum.vector + t(D_a)%*%W%*%y+(4*q-2)*colSums(D_a)/2
    }
    theta.new = solve(sum.matrix)%*%sum.vector
    theta = theta.new
    t = t+1
  }
  final.theta = matrix(theta, nrow=p, ncol=h)
  colnames(final.theta) = c("1", "ln(q)", "ln(1-q)")
  return(final.theta)
}
b.vec.spline <- function(q, knots){
  h = length(knots)
  qlast = knots[h]
  qseclast = knots[h-1]
  result = c(1, q)
  for (i in 1:(h-2)) {
    knot = knots[i]
    result = c(result, 
               (q>knot)*(q-knot)^3 - (q>qseclast)*(q-qseclast)^3*(qlast-knot)/(qlast-qseclast) +
                 (q>qlast)*(q-qlast)^3*(qseclast-knot)/(qlast-qseclast) )
  }
  return(result)
}### base functions of q; length(b.vec(q, knots)) = h
qrcmMMspline <- function(y, X, epsilon, quantiles, N, knots){
  k = length(quantiles) # number of quantiles
  h = length(knots) #length of b.vec, i.e. number of base functions of q
  p = ncol(X) #(1+4) one intercept, 4 explanatory variables
  n = length(y)
  theta.ini = rep(1,p*h) 
  theta = theta.ini 
  for (t in 0:N){
    sum.matrix = matrix(0,h*p,h*p)
    sum.vector = rep(0,h*p)
    for (a in 1:k){
      q = quantiles[a]
      D_a <- kronecker(t(b.vec.spline(q, knots)), X)
      r = y - D_a%*%theta #n by 1 vector r_a^t
      W = diag(as.numeric(1/(abs(r)+epsilon))) # n by n diagonal matrix with positive entries W_a^t
      sum.matrix = sum.matrix + t(D_a)%*%W%*%D_a
      sum.vector = sum.vector + t(D_a)%*%W%*%y+(4*q-2)*colSums(D_a)/2
    }
    theta.new = solve(sum.matrix)%*%sum.vector
    theta = theta.new
    t = t+1
  }
  final.theta = matrix(theta, nrow=p, ncol=h)
  colnames(final.theta)= c("1", "q", paste("S_", as.character(1:(h-2)), "(q)", sep=""))
  return(final.theta)
}
quants = c(0.05, 0.1, 0.25, 0.5, 0.75, 0.9, 0.95)
baseVecQuants <- sapply(quants, b.vec)
xgrid = ppoints(1000, a = 0.5)
Xspline3rqDF <- Xspline3QlogDF <- Xspline3Qseq3DF <- Xspline3Qseq4DF <- Xspline3Qseq5DF <- Xspline3Qseq6DF <- 
  Xspline4rqDF <- Xspline4QlogDF <- Xspline4Qseq3DF <- Xspline4Qseq4DF <- Xspline4Qseq5DF <- Xspline4Qseq6DF <- 
  Xspline5rqDF <- Xspline5QlogDF <- Xspline5Qseq3DF <- Xspline5Qseq4DF <- Xspline5Qseq5DF <- Xspline5Qseq6DF <- 
  Xspline6rqDF <- Xspline6QlogDF <- Xspline6Qseq3DF <- Xspline6Qseq4DF <- Xspline6Qseq5DF <- Xspline6Qseq6DF <- 
  Xspline7rqDF <- Xspline7QlogDF <- Xspline7Qseq3DF <- Xspline7Qseq4DF <- Xspline7Qseq5DF <- Xspline7Qseq6DF <- 
  Xspline8rqDF <- Xspline8QlogDF <- Xspline8Qseq3DF <- Xspline8Qseq4DF <- Xspline8Qseq5DF <- Xspline8Qseq6DF <- data.frame(x = xgrid)
setwd(paste(projDirec, "nonparametric quantile regression/results", sep = "/"))
x.noknots = 3
xknots = seq(0, 1, length = (x.noknots+2))[2:(x.noknots+1)]
xgridspline = ns(xgrid, Boundary.knots = c(0,1), knots = xknots)
Xgridspline = cbind(rep(1, length(xgrid)), xgridspline)
xspline = ns(x, Boundary.knots = c(0,1), knots = xknots)
Xspline = cbind(rep(1, n), xspline)
qfit <- rq(y ~ xspline, tau = quants) 
load(paste("qrcmMMfluxWTDXsplineSeq", as.character(x.noknots), "qLogN1000_5e-5q999.RData", sep="")) #qrcmMMfit
predicted.y.quants.rqXspline <- Xgridspline%*%qfit$coefficients # 1000 x 7, i.e., length(xgrid) x length(quants)
predicted.y.quants.qrcmMMxsplineQlog <- Xgridspline%*%qrcmMMfit%*%baseVecQuants  # 1000 x 7, i.e., length(xgrid) x length(quants)
Xspline3rqDF <- cbind(Xspline3rqDF, predicted.y.quants.rqXspline)
Xspline3QlogDF <- cbind(Xspline3QlogDF, predicted.y.quants.qrcmMMxsplineQlog)
q.noknots = 3 
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineQuants <- sapply(quants, b.vec.spline, qknots)
load(paste("qrcmMMwtdXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep="")) #qrcmMMfitSpline
predicted.y.quants.qrcmMMxsplineQseq <- Xgridspline%*%qrcmMMfitSpline%*%baseVecSplineQuants # 1000 x 7, i.e., length(xgrid) x length(quants)
Xspline3Qseq3DF <- cbind(Xspline3Qseq3DF, predicted.y.quants.qrcmMMxsplineQseq)
q.noknots = 4 
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineQuants <- sapply(quants, b.vec.spline, qknots)
load(paste("qrcmMMwtdXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep="")) #qrcmMMfitSpline
predicted.y.quants.qrcmMMxsplineQseq <- Xgridspline%*%qrcmMMfitSpline%*%baseVecSplineQuants # 1000 x 7, i.e., length(xgrid) x length(quants)
Xspline3Qseq4DF <- cbind(Xspline3Qseq4DF, predicted.y.quants.qrcmMMxsplineQseq)
q.noknots = 5 
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineQuants <- sapply(quants, b.vec.spline, qknots)
load(paste("qrcmMMwtdXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep="")) #qrcmMMfitSpline
predicted.y.quants.qrcmMMxsplineQseq <- Xgridspline%*%qrcmMMfitSpline%*%baseVecSplineQuants # 1000 x 7, i.e., length(xgrid) x length(quants)
Xspline3Qseq5DF <- cbind(Xspline3Qseq5DF, predicted.y.quants.qrcmMMxsplineQseq)
q.noknots = 6 
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineQuants <- sapply(quants, b.vec.spline, qknots)
load(paste("qrcmMMwtdXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep="")) #qrcmMMfitSpline
predicted.y.quants.qrcmMMxsplineQseq <- Xgridspline%*%qrcmMMfitSpline%*%baseVecSplineQuants # 1000 x 7, i.e., length(xgrid) x length(quants)
Xspline3Qseq6DF <- cbind(Xspline3Qseq6DF, predicted.y.quants.qrcmMMxsplineQseq)
x.noknots = 4
xknots = seq(0, 1, length = (x.noknots+2))[2:(x.noknots+1)]
xgridspline = ns(xgrid, Boundary.knots = c(0,1), knots = xknots)
Xgridspline = cbind(rep(1, length(xgrid)), xgridspline)
xspline = ns(x, Boundary.knots = c(0,1), knots = xknots)
Xspline = cbind(rep(1, n), xspline)
qfit <- rq(y ~ xspline, tau = quants) 
load(paste("qrcmMMfluxWTDXsplineSeq", as.character(x.noknots), "qLogN1000_5e-5q999.RData", sep="")) #qrcmMMfit
predicted.y.quants.rqXspline <- Xgridspline%*%qfit$coefficients # 1000 x 7, i.e., length(xgrid) x length(quants)
predicted.y.quants.qrcmMMxsplineQlog <- Xgridspline%*%qrcmMMfit%*%baseVecQuants  # 1000 x 7, i.e., length(xgrid) x length(quants)
Xspline4rqDF <- cbind(Xspline4rqDF, predicted.y.quants.rqXspline)
Xspline4QlogDF <- cbind(Xspline4QlogDF, predicted.y.quants.qrcmMMxsplineQlog)
q.noknots = 3 
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineQuants <- sapply(quants, b.vec.spline, qknots)
load(paste("qrcmMMwtdXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep="")) #qrcmMMfitSpline
predicted.y.quants.qrcmMMxsplineQseq <- Xgridspline%*%qrcmMMfitSpline%*%baseVecSplineQuants # 1000 x 7, i.e., length(xgrid) x length(quants)
Xspline4Qseq3DF <- cbind(Xspline4Qseq3DF, predicted.y.quants.qrcmMMxsplineQseq)
q.noknots = 4 
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineQuants <- sapply(quants, b.vec.spline, qknots)
load(paste("qrcmMMwtdXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep="")) #qrcmMMfitSpline
predicted.y.quants.qrcmMMxsplineQseq <- Xgridspline%*%qrcmMMfitSpline%*%baseVecSplineQuants # 1000 x 7, i.e., length(xgrid) x length(quants)
Xspline4Qseq4DF <- cbind(Xspline4Qseq4DF, predicted.y.quants.qrcmMMxsplineQseq)
q.noknots = 5 
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineQuants <- sapply(quants, b.vec.spline, qknots)
load(paste("qrcmMMwtdXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep="")) #qrcmMMfitSpline
predicted.y.quants.qrcmMMxsplineQseq <- Xgridspline%*%qrcmMMfitSpline%*%baseVecSplineQuants # 1000 x 7, i.e., length(xgrid) x length(quants)
Xspline4Qseq5DF <- cbind(Xspline4Qseq5DF, predicted.y.quants.qrcmMMxsplineQseq)
q.noknots = 6 
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineQuants <- sapply(quants, b.vec.spline, qknots)
load(paste("qrcmMMwtdXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep="")) #qrcmMMfitSpline
predicted.y.quants.qrcmMMxsplineQseq <- Xgridspline%*%qrcmMMfitSpline%*%baseVecSplineQuants # 1000 x 7, i.e., length(xgrid) x length(quants)
Xspline4Qseq6DF <- cbind(Xspline4Qseq6DF, predicted.y.quants.qrcmMMxsplineQseq)
x.noknots = 5
xknots = seq(0, 1, length = (x.noknots+2))[2:(x.noknots+1)]
xgridspline = ns(xgrid, Boundary.knots = c(0,1), knots = xknots)
Xgridspline = cbind(rep(1, length(xgrid)), xgridspline)
xspline = ns(x, Boundary.knots = c(0,1), knots = xknots)
Xspline = cbind(rep(1, n), xspline)
qfit <- rq(y ~ xspline, tau = quants) 
load(paste("qrcmMMfluxWTDXsplineSeq", as.character(x.noknots), "qLogN1000_5e-5q999.RData", sep="")) #qrcmMMfit
predicted.y.quants.rqXspline <- Xgridspline%*%qfit$coefficients # 1000 x 7, i.e., length(xgrid) x length(quants)
predicted.y.quants.qrcmMMxsplineQlog <- Xgridspline%*%qrcmMMfit%*%baseVecQuants  # 1000 x 7, i.e., length(xgrid) x length(quants)
Xspline5rqDF <- cbind(Xspline5rqDF, predicted.y.quants.rqXspline)
Xspline5QlogDF <- cbind(Xspline5QlogDF, predicted.y.quants.qrcmMMxsplineQlog)
q.noknots = 3 
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineQuants <- sapply(quants, b.vec.spline, qknots)
load(paste("qrcmMMwtdXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep="")) #qrcmMMfitSpline
predicted.y.quants.qrcmMMxsplineQseq <- Xgridspline%*%qrcmMMfitSpline%*%baseVecSplineQuants # 1000 x 7, i.e., length(xgrid) x length(quants)
Xspline5Qseq3DF <- cbind(Xspline5Qseq3DF, predicted.y.quants.qrcmMMxsplineQseq)
q.noknots = 4 
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineQuants <- sapply(quants, b.vec.spline, qknots)
load(paste("qrcmMMwtdXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep="")) #qrcmMMfitSpline
predicted.y.quants.qrcmMMxsplineQseq <- Xgridspline%*%qrcmMMfitSpline%*%baseVecSplineQuants # 1000 x 7, i.e., length(xgrid) x length(quants)
Xspline5Qseq4DF <- cbind(Xspline5Qseq4DF, predicted.y.quants.qrcmMMxsplineQseq)
q.noknots = 5 
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineQuants <- sapply(quants, b.vec.spline, qknots)
load(paste("qrcmMMwtdXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep="")) #qrcmMMfitSpline
predicted.y.quants.qrcmMMxsplineQseq <- Xgridspline%*%qrcmMMfitSpline%*%baseVecSplineQuants # 1000 x 7, i.e., length(xgrid) x length(quants)
Xspline5Qseq5DF <- cbind(Xspline5Qseq5DF, predicted.y.quants.qrcmMMxsplineQseq)
q.noknots = 6 
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineQuants <- sapply(quants, b.vec.spline, qknots)
load(paste("qrcmMMwtdXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep="")) #qrcmMMfitSpline
predicted.y.quants.qrcmMMxsplineQseq <- Xgridspline%*%qrcmMMfitSpline%*%baseVecSplineQuants # 1000 x 7, i.e., length(xgrid) x length(quants)
Xspline5Qseq6DF <- cbind(Xspline5Qseq6DF, predicted.y.quants.qrcmMMxsplineQseq)
x.noknots = 6
xknots = seq(0, 1, length = (x.noknots+2))[2:(x.noknots+1)]
xgridspline = ns(xgrid, Boundary.knots = c(0,1), knots = xknots)
Xgridspline = cbind(rep(1, length(xgrid)), xgridspline)
xspline = ns(x, Boundary.knots = c(0,1), knots = xknots)
Xspline = cbind(rep(1, n), xspline)
qfit <- rq(y ~ xspline, tau = quants) 
load(paste("qrcmMMfluxWTDXsplineSeq", as.character(x.noknots), "qLogN1000_5e-5q999.RData", sep="")) #qrcmMMfit
predicted.y.quants.rqXspline <- Xgridspline%*%qfit$coefficients # 1000 x 7, i.e., length(xgrid) x length(quants)
predicted.y.quants.qrcmMMxsplineQlog <- Xgridspline%*%qrcmMMfit%*%baseVecQuants  # 1000 x 7, i.e., length(xgrid) x length(quants)
Xspline6rqDF <- cbind(Xspline6rqDF, predicted.y.quants.rqXspline)
Xspline6QlogDF <- cbind(Xspline6QlogDF, predicted.y.quants.qrcmMMxsplineQlog)
q.noknots = 3 
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineQuants <- sapply(quants, b.vec.spline, qknots)
load(paste("qrcmMMwtdXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep="")) #qrcmMMfitSpline
predicted.y.quants.qrcmMMxsplineQseq <- Xgridspline%*%qrcmMMfitSpline%*%baseVecSplineQuants # 1000 x 7, i.e., length(xgrid) x length(quants)
Xspline6Qseq3DF <- cbind(Xspline6Qseq3DF, predicted.y.quants.qrcmMMxsplineQseq)
q.noknots = 4 
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineQuants <- sapply(quants, b.vec.spline, qknots)
load(paste("qrcmMMwtdXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep="")) #qrcmMMfitSpline
predicted.y.quants.qrcmMMxsplineQseq <- Xgridspline%*%qrcmMMfitSpline%*%baseVecSplineQuants # 1000 x 7, i.e., length(xgrid) x length(quants)
Xspline6Qseq4DF <- cbind(Xspline6Qseq4DF, predicted.y.quants.qrcmMMxsplineQseq)
q.noknots = 5 
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineQuants <- sapply(quants, b.vec.spline, qknots)
load(paste("qrcmMMwtdXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep="")) #qrcmMMfitSpline
predicted.y.quants.qrcmMMxsplineQseq <- Xgridspline%*%qrcmMMfitSpline%*%baseVecSplineQuants # 1000 x 7, i.e., length(xgrid) x length(quants)
Xspline6Qseq5DF <- cbind(Xspline6Qseq5DF, predicted.y.quants.qrcmMMxsplineQseq)
q.noknots = 6 
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineQuants <- sapply(quants, b.vec.spline, qknots)
load(paste("qrcmMMwtdXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep="")) #qrcmMMfitSpline
predicted.y.quants.qrcmMMxsplineQseq <- Xgridspline%*%qrcmMMfitSpline%*%baseVecSplineQuants # 1000 x 7, i.e., length(xgrid) x length(quants)
Xspline6Qseq6DF <- cbind(Xspline6Qseq6DF, predicted.y.quants.qrcmMMxsplineQseq)
x.noknots = 7
xknots = c(0.2, 0.4, 0.5, 0.55, 0.6, 0.7, 0.9)
xgridspline = ns(xgrid, Boundary.knots = c(0,1), knots = xknots)
Xgridspline = cbind(rep(1, length(xgrid)), xgridspline)
xspline = ns(x, Boundary.knots = c(0,1), knots = xknots)
Xspline = cbind(rep(1, n), xspline)
qfit <- rq(y ~ xspline, tau = quants) 
load(paste("qrcmMMfluxWTDXsplineSeq", as.character(x.noknots), "qLogN1000_5e-5q999.RData", sep="")) #qrcmMMfit
predicted.y.quants.rqXspline <- Xgridspline%*%qfit$coefficients # 1000 x 7, i.e., length(xgrid) x length(quants)
predicted.y.quants.qrcmMMxsplineQlog <- Xgridspline%*%qrcmMMfit%*%baseVecQuants  # 1000 x 7, i.e., length(xgrid) x length(quants)
Xspline7rqDF <- cbind(Xspline7rqDF, predicted.y.quants.rqXspline)
Xspline7QlogDF <- cbind(Xspline7QlogDF, predicted.y.quants.qrcmMMxsplineQlog)
q.noknots = 3 
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineQuants <- sapply(quants, b.vec.spline, qknots)
load(paste("qrcmMMwtdXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep="")) #qrcmMMfitSpline
predicted.y.quants.qrcmMMxsplineQseq <- Xgridspline%*%qrcmMMfitSpline%*%baseVecSplineQuants # 1000 x 7, i.e., length(xgrid) x length(quants)
Xspline7Qseq3DF <- cbind(Xspline7Qseq3DF, predicted.y.quants.qrcmMMxsplineQseq)
q.noknots = 4 
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineQuants <- sapply(quants, b.vec.spline, qknots)
load(paste("qrcmMMwtdXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep="")) #qrcmMMfitSpline
predicted.y.quants.qrcmMMxsplineQseq <- Xgridspline%*%qrcmMMfitSpline%*%baseVecSplineQuants # 1000 x 7, i.e., length(xgrid) x length(quants)
Xspline7Qseq4DF <- cbind(Xspline7Qseq4DF, predicted.y.quants.qrcmMMxsplineQseq)
q.noknots = 5 
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineQuants <- sapply(quants, b.vec.spline, qknots)
load(paste("qrcmMMwtdXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep="")) #qrcmMMfitSpline
predicted.y.quants.qrcmMMxsplineQseq <- Xgridspline%*%qrcmMMfitSpline%*%baseVecSplineQuants # 1000 x 7, i.e., length(xgrid) x length(quants)
Xspline7Qseq5DF <- cbind(Xspline7Qseq5DF, predicted.y.quants.qrcmMMxsplineQseq)
q.noknots = 6 
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineQuants <- sapply(quants, b.vec.spline, qknots)
load(paste("qrcmMMwtdXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep="")) #qrcmMMfitSpline
predicted.y.quants.qrcmMMxsplineQseq <- Xgridspline%*%qrcmMMfitSpline%*%baseVecSplineQuants # 1000 x 7, i.e., length(xgrid) x length(quants)
Xspline7Qseq6DF <- cbind(Xspline7Qseq6DF, predicted.y.quants.qrcmMMxsplineQseq)
x.noknots = 8
xknots = seq(0, 1, length = (x.noknots+2))[2:(x.noknots+1)]
xgridspline = ns(xgrid, Boundary.knots = c(0,1), knots = xknots)
Xgridspline = cbind(rep(1, length(xgrid)), xgridspline)
xspline = ns(x, Boundary.knots = c(0,1), knots = xknots)
Xspline = cbind(rep(1, n), xspline)
qfit <- rq(y ~ xspline, tau = quants) 
load(paste("qrcmMMfluxWTDXsplineSeq", as.character(x.noknots), "qLogN1000_5e-5q999.RData", sep="")) #qrcmMMfit
predicted.y.quants.rqXspline <- Xgridspline%*%qfit$coefficients # 1000 x 7, i.e., length(xgrid) x length(quants)
predicted.y.quants.qrcmMMxsplineQlog <- Xgridspline%*%qrcmMMfit%*%baseVecQuants  # 1000 x 7, i.e., length(xgrid) x length(quants)
Xspline8rqDF <- cbind(Xspline8rqDF, predicted.y.quants.rqXspline)
Xspline8QlogDF <- cbind(Xspline8QlogDF, predicted.y.quants.qrcmMMxsplineQlog)
q.noknots = 3 
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineQuants <- sapply(quants, b.vec.spline, qknots)
load(paste("qrcmMMwtdXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep="")) #qrcmMMfitSpline
predicted.y.quants.qrcmMMxsplineQseq <- Xgridspline%*%qrcmMMfitSpline%*%baseVecSplineQuants # 1000 x 7, i.e., length(xgrid) x length(quants)
Xspline8Qseq3DF <- cbind(Xspline8Qseq3DF, predicted.y.quants.qrcmMMxsplineQseq)
q.noknots = 4 
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineQuants <- sapply(quants, b.vec.spline, qknots)
load(paste("qrcmMMwtdXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep="")) #qrcmMMfitSpline
predicted.y.quants.qrcmMMxsplineQseq <- Xgridspline%*%qrcmMMfitSpline%*%baseVecSplineQuants # 1000 x 7, i.e., length(xgrid) x length(quants)
Xspline8Qseq4DF <- cbind(Xspline8Qseq4DF, predicted.y.quants.qrcmMMxsplineQseq)
q.noknots = 5 
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineQuants <- sapply(quants, b.vec.spline, qknots)
load(paste("qrcmMMwtdXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep="")) #qrcmMMfitSpline
predicted.y.quants.qrcmMMxsplineQseq <- Xgridspline%*%qrcmMMfitSpline%*%baseVecSplineQuants # 1000 x 7, i.e., length(xgrid) x length(quants)
Xspline8Qseq5DF <- cbind(Xspline8Qseq5DF, predicted.y.quants.qrcmMMxsplineQseq)
q.noknots = 6 
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineQuants <- sapply(quants, b.vec.spline, qknots)
load(paste("qrcmMMwtdXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep="")) #qrcmMMfitSpline
predicted.y.quants.qrcmMMxsplineQseq <- Xgridspline%*%qrcmMMfitSpline%*%baseVecSplineQuants # 1000 x 7, i.e., length(xgrid) x length(quants)
Xspline8Qseq6DF <- cbind(Xspline8Qseq6DF, predicted.y.quants.qrcmMMxsplineQseq)
colnames(Xspline3rqDF)[-1] <- colnames(Xspline3QlogDF)[-1] <- colnames(Xspline3Qseq5DF)[-1] <- 
  colnames(Xspline3Qseq3DF)[-1] <- colnames(Xspline3Qseq4DF)[-1] <- colnames(Xspline3Qseq6DF)[-1] <- 
  colnames(Xspline4rqDF)[-1] <- colnames(Xspline4QlogDF)[-1] <- colnames(Xspline4Qseq5DF)[-1] <- 
  colnames(Xspline4Qseq3DF)[-1] <- colnames(Xspline4Qseq4DF)[-1] <- colnames(Xspline4Qseq6DF)[-1] <- 
  colnames(Xspline5rqDF)[-1] <- colnames(Xspline5QlogDF)[-1] <- colnames(Xspline5Qseq5DF)[-1] <- 
  colnames(Xspline5Qseq3DF)[-1] <- colnames(Xspline5Qseq4DF)[-1] <- colnames(Xspline5Qseq6DF)[-1] <- 
  colnames(Xspline6rqDF)[-1] <- colnames(Xspline6QlogDF)[-1] <- colnames(Xspline6Qseq5DF)[-1] <- 
  colnames(Xspline6Qseq3DF)[-1] <- colnames(Xspline6Qseq4DF)[-1] <- colnames(Xspline6Qseq6DF)[-1] <- 
  colnames(Xspline7rqDF)[-1] <- colnames(Xspline7QlogDF)[-1] <- colnames(Xspline7Qseq5DF)[-1] <- 
  colnames(Xspline7Qseq3DF)[-1] <- colnames(Xspline7Qseq4DF)[-1] <- colnames(Xspline7Qseq6DF)[-1] <- 
  colnames(Xspline8rqDF)[-1] <- colnames(Xspline8QlogDF)[-1] <- colnames(Xspline8Qseq5DF)[-1] <- 
  colnames(Xspline8Qseq3DF)[-1] <- colnames(Xspline8Qseq4DF)[-1] <- colnames(Xspline8Qseq6DF)[-1] <- 
  paste("Qq", quants, "y", sep = "")
setwd(paste(projDirec, "plots/nonparaQuantReg/WTD estimated quantile curves", sep = "/"))
Xspline3QlogFittedQuantCurves <- ggplot(Xspline3QlogDF, aes(x = x)) + labs(x = "Rescaled Flux", y = "WTD (cm)") + #Q_q(Y|x)
  geom_line(aes(y = Qq0.05y, color = "q = 0.05", linetype = "MM")) + 
  geom_line(aes(y = Qq0.1y, color = "q = 0.1", linetype = "MM")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25", linetype = "MM")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5", linetype = "MM")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75", linetype = "MM")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9", linetype = "MM")) + 
  geom_line(aes(y = Qq0.95y, color = "q = 0.95", linetype = "MM")) + 
  geom_line(data = Xspline3rqDF, aes(y = Qq0.05y, color = "q = 0.05", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline3rqDF, aes(y = Qq0.1y, color = "q = 0.1", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline3rqDF, aes(y = Qq0.25y, color = "q = 0.25", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline3rqDF, aes(y = Qq0.5y, color = "q = 0.5", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline3rqDF, aes(y = Qq0.75y, color = "q = 0.75", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline3rqDF, aes(y = Qq0.9y, color = "q = 0.9", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline3rqDF, aes(y = Qq0.95y, color = "q = 0.95", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_point(data = WTDtransformedData, aes(x = x, y = y), alpha = 0.05) +
  scale_color_discrete(guide = guide_legend(order = 1, title = "", label.position = "right", nrow = 7)) + #title = "Quantile Level"
  scale_linetype_manual(values = c("solid", "longdash"), guide = guide_legend(order = 2, title = "", label.position = "right", nrow = 2)) +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), legend.box = "horizontal", legend.position = "right",
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 11), axis.title.y = element_text(size = 11))
# scale_color_discrete(guide = guide_legend(title = "Quantile Level", label.position = "bottom", nrow = 1)) 
# scale_linetype_manual(values = c("solid", "longdash"), guide = guide_legend(title = "Method", label.position = "bottom", nrow = 7)) 
Xspline3QlogFittedQuantCurves
Xspline3Qseq3FittedQuantCurves <- ggplot(Xspline3Qseq3DF, aes(x = x)) + labs(x = "Rescaled Flux", y = "WTD (cm)") + #Q_q(Y|x)
  geom_line(aes(y = Qq0.05y, color = "q = 0.05", linetype = "MM")) + 
  geom_line(aes(y = Qq0.1y, color = "q = 0.1", linetype = "MM")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25", linetype = "MM")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5", linetype = "MM")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75", linetype = "MM")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9", linetype = "MM")) + 
  geom_line(aes(y = Qq0.95y, color = "q = 0.95", linetype = "MM")) + 
  geom_line(data = Xspline3rqDF, aes(y = Qq0.05y, color = "q = 0.05", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline3rqDF, aes(y = Qq0.1y, color = "q = 0.1", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline3rqDF, aes(y = Qq0.25y, color = "q = 0.25", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline3rqDF, aes(y = Qq0.5y, color = "q = 0.5", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline3rqDF, aes(y = Qq0.75y, color = "q = 0.75", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline3rqDF, aes(y = Qq0.9y, color = "q = 0.9", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline3rqDF, aes(y = Qq0.95y, color = "q = 0.95", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_point(data = WTDtransformedData, aes(x = x, y = y), alpha = 0.05) +
  scale_color_discrete(guide = "none") +
  scale_linetype_manual(values = c("solid", "longdash"), guide = "none") +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 11), axis.title.y = element_text(size = 11))
Xspline3Qseq3FittedQuantCurves
Xspline3Qseq4FittedQuantCurves <- ggplot(Xspline3Qseq4DF, aes(x = x)) + labs(x = "Rescaled Flux", y = "WTD (cm)") + #Q_q(Y|x)
  geom_line(aes(y = Qq0.05y, color = "q = 0.05", linetype = "MM")) + 
  geom_line(aes(y = Qq0.1y, color = "q = 0.1", linetype = "MM")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25", linetype = "MM")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5", linetype = "MM")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75", linetype = "MM")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9", linetype = "MM")) + 
  geom_line(aes(y = Qq0.95y, color = "q = 0.95", linetype = "MM")) + 
  geom_line(data = Xspline3rqDF, aes(y = Qq0.05y, color = "q = 0.05", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline3rqDF, aes(y = Qq0.1y, color = "q = 0.1", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline3rqDF, aes(y = Qq0.25y, color = "q = 0.25", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline3rqDF, aes(y = Qq0.5y, color = "q = 0.5", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline3rqDF, aes(y = Qq0.75y, color = "q = 0.75", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline3rqDF, aes(y = Qq0.9y, color = "q = 0.9", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline3rqDF, aes(y = Qq0.95y, color = "q = 0.95", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_point(data = WTDtransformedData, aes(x = x, y = y), alpha = 0.05) +
  scale_color_discrete(guide = "none") +
  scale_linetype_manual(values = c("solid", "longdash"), guide = "none") +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 11), axis.title.y = element_text(size = 11))
Xspline3Qseq4FittedQuantCurves
Xspline3Qseq5FittedQuantCurves <- ggplot(Xspline3Qseq5DF, aes(x = x)) + labs(x = "Rescaled Flux", y = "WTD (cm)") + #Q_q(Y|x)
  geom_line(aes(y = Qq0.05y, color = "q = 0.05", linetype = "MM")) + 
  geom_line(aes(y = Qq0.1y, color = "q = 0.1", linetype = "MM")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25", linetype = "MM")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5", linetype = "MM")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75", linetype = "MM")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9", linetype = "MM")) + 
  geom_line(aes(y = Qq0.95y, color = "q = 0.95", linetype = "MM")) + 
  geom_line(data = Xspline3rqDF, aes(y = Qq0.05y, color = "q = 0.05", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline3rqDF, aes(y = Qq0.1y, color = "q = 0.1", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline3rqDF, aes(y = Qq0.25y, color = "q = 0.25", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline3rqDF, aes(y = Qq0.5y, color = "q = 0.5", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline3rqDF, aes(y = Qq0.75y, color = "q = 0.75", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline3rqDF, aes(y = Qq0.9y, color = "q = 0.9", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline3rqDF, aes(y = Qq0.95y, color = "q = 0.95", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_point(data = WTDtransformedData, aes(x = x, y = y), alpha = 0.05) +
  scale_color_discrete(guide = "none") +
  scale_linetype_manual(values = c("solid", "longdash"), guide = "none") +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 11), axis.title.y = element_text(size = 11))
Xspline3Qseq5FittedQuantCurves
Xspline3Qseq6FittedQuantCurves <- ggplot(Xspline3Qseq6DF, aes(x = x)) + labs(x = "Rescaled Flux", y = "WTD (cm)") + #Q_q(Y|x)
  geom_line(aes(y = Qq0.05y, color = "q = 0.05", linetype = "MM")) + 
  geom_line(aes(y = Qq0.1y, color = "q = 0.1", linetype = "MM")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25", linetype = "MM")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5", linetype = "MM")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75", linetype = "MM")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9", linetype = "MM")) + 
  geom_line(aes(y = Qq0.95y, color = "q = 0.95", linetype = "MM")) + 
  geom_line(data = Xspline3rqDF, aes(y = Qq0.05y, color = "q = 0.05", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline3rqDF, aes(y = Qq0.1y, color = "q = 0.1", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline3rqDF, aes(y = Qq0.25y, color = "q = 0.25", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline3rqDF, aes(y = Qq0.5y, color = "q = 0.5", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline3rqDF, aes(y = Qq0.75y, color = "q = 0.75", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline3rqDF, aes(y = Qq0.9y, color = "q = 0.9", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline3rqDF, aes(y = Qq0.95y, color = "q = 0.95", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_point(data = WTDtransformedData, aes(x = x, y = y), alpha = 0.05) +
  scale_color_discrete(guide = "none") +
  scale_linetype_manual(values = c("solid", "longdash"), guide = "none") +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 11), axis.title.y = element_text(size = 11))
Xspline3Qseq6FittedQuantCurves
# ggarrange(ggarrange(Xspline3Qseq3FittedQuantCurves, Xspline3Qseq4FittedQuantCurves, labels = c("A", "B"), ncol = 2, widths = c(1, 1), align = "h"),  
#           ggarrange(Xspline3Qseq5FittedQuantCurves, Xspline3Qseq6FittedQuantCurves, labels = c("C", "D"), ncol = 2, widths = c(1, 1), align = "h"),
#           ggarrange(Xspline3QlogFittedQuantCurves, ggplot() + theme_void(), labels = c("E", ""), ncol = 2, widths = c(1.61, 0.39), align = "h"), 
#           nrow = 3)
ggarrange(ggarrange(Xspline3QlogFittedQuantCurves, ggplot() + theme_void(), labels = c("A", ""), ncol = 2, widths = c(1.61, 0.39), align = "h"),
          ggarrange(Xspline3Qseq3FittedQuantCurves, Xspline3Qseq4FittedQuantCurves, labels = c("B", "C"), ncol = 2, widths = c(1, 1), align = "h"),  
          ggarrange(Xspline3Qseq5FittedQuantCurves, Xspline3Qseq6FittedQuantCurves, labels = c("D", "E"), ncol = 2, widths = c(1, 1), align = "h"),
          nrow = 3)
ggsave("WTDfluxXspline3fittedQuantCurves.png", width = 16, height = 24, units = "cm")
Xspline3QlogFittedQuantCurves <- ggplot(Xspline3QlogDF, aes(x = x)) + labs(x = "Rescaled Flux", y = "WTD (cm)") + #Q_q(Y|x)
  geom_line(aes(y = Qq0.05y, color = "q = 0.05", linetype = "MM")) + 
  geom_line(aes(y = Qq0.1y, color = "q = 0.1", linetype = "MM")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25", linetype = "MM")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5", linetype = "MM")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75", linetype = "MM")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9", linetype = "MM")) + 
  geom_line(aes(y = Qq0.95y, color = "q = 0.95", linetype = "MM")) + 
  geom_line(data = Xspline3rqDF, aes(y = Qq0.05y, color = "q = 0.05", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline3rqDF, aes(y = Qq0.1y, color = "q = 0.1", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline3rqDF, aes(y = Qq0.25y, color = "q = 0.25", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline3rqDF, aes(y = Qq0.5y, color = "q = 0.5", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline3rqDF, aes(y = Qq0.75y, color = "q = 0.75", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline3rqDF, aes(y = Qq0.9y, color = "q = 0.9", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline3rqDF, aes(y = Qq0.95y, color = "q = 0.95", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_point(data = WTDtransformedData, aes(x = x, y = y), alpha = 0.05) +
  scale_color_discrete(guide = guide_legend(order = 1, title = "", label.position = "bottom", nrow = 4)) + #title = "Quantile Level"
  scale_linetype_manual(values = c("solid", "longdash"), 
                        guide = guide_legend(order = 2, title = "Method", title.position = "top", label.position = "bottom", nrow = 2)) +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), 
        legend.box = "horizontal", legend.position = "bottom",
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 11), axis.title.y = element_text(size = 11))
Xspline3QlogFittedQuantCurves
ggarrange(ggarrange(Xspline3QlogFittedQuantCurves, ggplot() + theme_void(), labels = c("A", ""), nrow = 2, heights = c(1.72, 0.28), align = "v"),
          ggarrange(Xspline3Qseq3FittedQuantCurves, Xspline3Qseq5FittedQuantCurves, labels = c("B", "D"), nrow = 2, heights = c(1, 1), align = "v"),  
          ggarrange(Xspline3Qseq4FittedQuantCurves, Xspline3Qseq6FittedQuantCurves, labels = c("C", "E"), nrow = 2, heights = c(1, 1), align = "v"),  
          ncol = 3)
ggsave("WTDfluxXspline3fittedQuantCurvesSmall.png", width = 24, height = 16, units = "cm")
Xspline4QlogFittedQuantCurves <- ggplot(Xspline4QlogDF, aes(x = x)) + labs(x = "Rescaled Flux", y = "WTD (cm)") + #Q_q(Y|x)
  geom_line(aes(y = Qq0.05y, color = "q = 0.05", linetype = "MM")) + 
  geom_line(aes(y = Qq0.1y, color = "q = 0.1", linetype = "MM")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25", linetype = "MM")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5", linetype = "MM")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75", linetype = "MM")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9", linetype = "MM")) + 
  geom_line(aes(y = Qq0.95y, color = "q = 0.95", linetype = "MM")) + 
  geom_line(data = Xspline4rqDF, aes(y = Qq0.05y, color = "q = 0.05", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline4rqDF, aes(y = Qq0.1y, color = "q = 0.1", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline4rqDF, aes(y = Qq0.25y, color = "q = 0.25", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline4rqDF, aes(y = Qq0.5y, color = "q = 0.5", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline4rqDF, aes(y = Qq0.75y, color = "q = 0.75", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline4rqDF, aes(y = Qq0.9y, color = "q = 0.9", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline4rqDF, aes(y = Qq0.95y, color = "q = 0.95", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_point(data = WTDtransformedData, aes(x = x, y = y), alpha = 0.05) +
  scale_color_discrete(guide = guide_legend(order = 1, title = "", label.position = "right", nrow = 7)) + #title = "Quantile Level"
  scale_linetype_manual(values = c("solid", "longdash"), guide = guide_legend(order = 2, title = "", label.position = "right", nrow = 2)) +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), legend.box = "horizontal", legend.position = "right",
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 11), axis.title.y = element_text(size = 11))
Xspline4QlogFittedQuantCurves
Xspline4Qseq3FittedQuantCurves <- ggplot(Xspline4Qseq3DF, aes(x = x)) + labs(x = "Rescaled Flux", y = "WTD (cm)") + #Q_q(Y|x)
  geom_line(aes(y = Qq0.05y, color = "q = 0.05", linetype = "MM")) + 
  geom_line(aes(y = Qq0.1y, color = "q = 0.1", linetype = "MM")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25", linetype = "MM")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5", linetype = "MM")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75", linetype = "MM")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9", linetype = "MM")) + 
  geom_line(aes(y = Qq0.95y, color = "q = 0.95", linetype = "MM")) + 
  geom_line(data = Xspline4rqDF, aes(y = Qq0.05y, color = "q = 0.05", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline4rqDF, aes(y = Qq0.1y, color = "q = 0.1", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline4rqDF, aes(y = Qq0.25y, color = "q = 0.25", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline4rqDF, aes(y = Qq0.5y, color = "q = 0.5", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline4rqDF, aes(y = Qq0.75y, color = "q = 0.75", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline4rqDF, aes(y = Qq0.9y, color = "q = 0.9", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline4rqDF, aes(y = Qq0.95y, color = "q = 0.95", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_point(data = WTDtransformedData, aes(x = x, y = y), alpha = 0.05) +
  scale_color_discrete(guide = "none") +
  scale_linetype_manual(values = c("solid", "longdash"), guide = "none") +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 11), axis.title.y = element_text(size = 11))
Xspline4Qseq3FittedQuantCurves
Xspline4Qseq4FittedQuantCurves <- ggplot(Xspline4Qseq4DF, aes(x = x)) + labs(x = "Rescaled Flux", y = "WTD (cm)") + #Q_q(Y|x)
  geom_line(aes(y = Qq0.05y, color = "q = 0.05", linetype = "MM")) + 
  geom_line(aes(y = Qq0.1y, color = "q = 0.1", linetype = "MM")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25", linetype = "MM")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5", linetype = "MM")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75", linetype = "MM")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9", linetype = "MM")) + 
  geom_line(aes(y = Qq0.95y, color = "q = 0.95", linetype = "MM")) + 
  geom_line(data = Xspline4rqDF, aes(y = Qq0.05y, color = "q = 0.05", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline4rqDF, aes(y = Qq0.1y, color = "q = 0.1", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline4rqDF, aes(y = Qq0.25y, color = "q = 0.25", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline4rqDF, aes(y = Qq0.5y, color = "q = 0.5", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline4rqDF, aes(y = Qq0.75y, color = "q = 0.75", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline4rqDF, aes(y = Qq0.9y, color = "q = 0.9", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline4rqDF, aes(y = Qq0.95y, color = "q = 0.95", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_point(data = WTDtransformedData, aes(x = x, y = y), alpha = 0.05) +
  scale_color_discrete(guide = "none") +
  scale_linetype_manual(values = c("solid", "longdash"), guide = "none") +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 11), axis.title.y = element_text(size = 11))
Xspline4Qseq4FittedQuantCurves
Xspline4Qseq5FittedQuantCurves <- ggplot(Xspline4Qseq5DF, aes(x = x)) + labs(x = "Rescaled Flux", y = "WTD (cm)") + #Q_q(Y|x)
  geom_line(aes(y = Qq0.05y, color = "q = 0.05", linetype = "MM")) + 
  geom_line(aes(y = Qq0.1y, color = "q = 0.1", linetype = "MM")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25", linetype = "MM")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5", linetype = "MM")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75", linetype = "MM")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9", linetype = "MM")) + 
  geom_line(aes(y = Qq0.95y, color = "q = 0.95", linetype = "MM")) + 
  geom_line(data = Xspline4rqDF, aes(y = Qq0.05y, color = "q = 0.05", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline4rqDF, aes(y = Qq0.1y, color = "q = 0.1", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline4rqDF, aes(y = Qq0.25y, color = "q = 0.25", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline4rqDF, aes(y = Qq0.5y, color = "q = 0.5", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline4rqDF, aes(y = Qq0.75y, color = "q = 0.75", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline4rqDF, aes(y = Qq0.9y, color = "q = 0.9", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline4rqDF, aes(y = Qq0.95y, color = "q = 0.95", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_point(data = WTDtransformedData, aes(x = x, y = y), alpha = 0.05) +
  scale_color_discrete(guide = "none") +
  scale_linetype_manual(values = c("solid", "longdash"), guide = "none") +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 11), axis.title.y = element_text(size = 11))
Xspline4Qseq5FittedQuantCurves
Xspline4Qseq6FittedQuantCurves <- ggplot(Xspline4Qseq6DF, aes(x = x)) + labs(x = "Rescaled Flux", y = "WTD (cm)") + #Q_q(Y|x)
  geom_line(aes(y = Qq0.05y, color = "q = 0.05", linetype = "MM")) + 
  geom_line(aes(y = Qq0.1y, color = "q = 0.1", linetype = "MM")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25", linetype = "MM")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5", linetype = "MM")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75", linetype = "MM")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9", linetype = "MM")) + 
  geom_line(aes(y = Qq0.95y, color = "q = 0.95", linetype = "MM")) + 
  geom_line(data = Xspline4rqDF, aes(y = Qq0.05y, color = "q = 0.05", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline4rqDF, aes(y = Qq0.1y, color = "q = 0.1", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline4rqDF, aes(y = Qq0.25y, color = "q = 0.25", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline4rqDF, aes(y = Qq0.5y, color = "q = 0.5", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline4rqDF, aes(y = Qq0.75y, color = "q = 0.75", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline4rqDF, aes(y = Qq0.9y, color = "q = 0.9", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline4rqDF, aes(y = Qq0.95y, color = "q = 0.95", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_point(data = WTDtransformedData, aes(x = x, y = y), alpha = 0.05) +
  scale_color_discrete(guide = "none") +
  scale_linetype_manual(values = c("solid", "longdash"), guide = "none") +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 11), axis.title.y = element_text(size = 11))
Xspline4Qseq6FittedQuantCurves
# ggarrange(ggarrange(Xspline4Qseq3FittedQuantCurves, Xspline4Qseq4FittedQuantCurves, labels = c("A", "B"), ncol = 2, widths = c(1, 1), align = "h"),  
#           ggarrange(Xspline4Qseq5FittedQuantCurves, Xspline4Qseq6FittedQuantCurves, labels = c("C", "D"), ncol = 2, widths = c(1, 1), align = "h"),
#           ggarrange(Xspline4QlogFittedQuantCurves, ggplot() + theme_void(), labels = c("E", ""), ncol = 2, widths = c(1.61, 0.39), align = "h"), 
#           nrow = 3)
ggarrange(ggarrange(Xspline4QlogFittedQuantCurves, ggplot() + theme_void(), labels = c("A", ""), ncol = 2, widths = c(1.61, 0.39), align = "h"),
          ggarrange(Xspline4Qseq3FittedQuantCurves, Xspline4Qseq4FittedQuantCurves, labels = c("B", "C"), ncol = 2, widths = c(1, 1), align = "h"),  
          ggarrange(Xspline4Qseq5FittedQuantCurves, Xspline4Qseq6FittedQuantCurves, labels = c("D", "E"), ncol = 2, widths = c(1, 1), align = "h"),
          nrow = 3)
ggsave("WTDfluxXspline4fittedQuantCurves.png", width = 16, height = 24, units = "cm")
Xspline4QlogFittedQuantCurves <- ggplot(Xspline4QlogDF, aes(x = x)) + labs(x = "Rescaled Flux", y = "WTD (cm)") + #Q_q(Y|x)
  geom_line(aes(y = Qq0.05y, color = "q = 0.05", linetype = "MM")) + 
  geom_line(aes(y = Qq0.1y, color = "q = 0.1", linetype = "MM")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25", linetype = "MM")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5", linetype = "MM")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75", linetype = "MM")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9", linetype = "MM")) + 
  geom_line(aes(y = Qq0.95y, color = "q = 0.95", linetype = "MM")) + 
  geom_line(data = Xspline4rqDF, aes(y = Qq0.05y, color = "q = 0.05", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline4rqDF, aes(y = Qq0.1y, color = "q = 0.1", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline4rqDF, aes(y = Qq0.25y, color = "q = 0.25", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline4rqDF, aes(y = Qq0.5y, color = "q = 0.5", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline4rqDF, aes(y = Qq0.75y, color = "q = 0.75", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline4rqDF, aes(y = Qq0.9y, color = "q = 0.9", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline4rqDF, aes(y = Qq0.95y, color = "q = 0.95", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_point(data = WTDtransformedData, aes(x = x, y = y), alpha = 0.05) +
  scale_color_discrete(guide = guide_legend(order = 1, title = "", label.position = "bottom", nrow = 4)) + #title = "Quantile Level"
  scale_linetype_manual(values = c("solid", "longdash"), 
                        guide = guide_legend(order = 2, title = "Method", title.position = "top", label.position = "bottom", nrow = 2)) +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), 
        legend.box = "horizontal", legend.position = "bottom",
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 11), axis.title.y = element_text(size = 11))
Xspline4QlogFittedQuantCurves
ggarrange(ggarrange(Xspline4QlogFittedQuantCurves, ggplot() + theme_void(), labels = c("A", ""), nrow = 2, heights = c(1.72, 0.28), align = "v"),
          ggarrange(Xspline4Qseq3FittedQuantCurves, Xspline4Qseq5FittedQuantCurves, labels = c("B", "D"), nrow = 2, heights = c(1, 1), align = "v"),  
          ggarrange(Xspline4Qseq4FittedQuantCurves, Xspline4Qseq6FittedQuantCurves, labels = c("C", "E"), nrow = 2, heights = c(1, 1), align = "v"),  
          ncol = 3)
ggsave("WTDfluxXspline4fittedQuantCurvesSmall.png", width = 24, height = 16, units = "cm")
Xspline5QlogFittedQuantCurves <- ggplot(Xspline5QlogDF, aes(x = x)) + labs(x = "Rescaled Flux", y = "WTD (cm)") + #Q_q(Y|x)
  geom_line(aes(y = Qq0.05y, color = "q = 0.05", linetype = "MM")) + 
  geom_line(aes(y = Qq0.1y, color = "q = 0.1", linetype = "MM")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25", linetype = "MM")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5", linetype = "MM")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75", linetype = "MM")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9", linetype = "MM")) + 
  geom_line(aes(y = Qq0.95y, color = "q = 0.95", linetype = "MM")) + 
  geom_line(data = Xspline5rqDF, aes(y = Qq0.05y, color = "q = 0.05", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline5rqDF, aes(y = Qq0.1y, color = "q = 0.1", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline5rqDF, aes(y = Qq0.25y, color = "q = 0.25", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline5rqDF, aes(y = Qq0.5y, color = "q = 0.5", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline5rqDF, aes(y = Qq0.75y, color = "q = 0.75", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline5rqDF, aes(y = Qq0.9y, color = "q = 0.9", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline5rqDF, aes(y = Qq0.95y, color = "q = 0.95", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_point(data = WTDtransformedData, aes(x = x, y = y), alpha = 0.05) +
  scale_color_discrete(guide = guide_legend(order = 1, title = "", label.position = "right", nrow = 7)) + #title = "Quantile Level"
  scale_linetype_manual(values = c("solid", "longdash"), guide = guide_legend(order = 2, title = "", label.position = "right", nrow = 2)) +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), legend.box = "horizontal", legend.position = "right",
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 11), axis.title.y = element_text(size = 11))
Xspline5QlogFittedQuantCurves
Xspline5Qseq3FittedQuantCurves <- ggplot(Xspline5Qseq3DF, aes(x = x)) + labs(x = "Rescaled Flux", y = "WTD (cm)") + #Q_q(Y|x)
  geom_line(aes(y = Qq0.05y, color = "q = 0.05", linetype = "MM")) + 
  geom_line(aes(y = Qq0.1y, color = "q = 0.1", linetype = "MM")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25", linetype = "MM")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5", linetype = "MM")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75", linetype = "MM")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9", linetype = "MM")) + 
  geom_line(aes(y = Qq0.95y, color = "q = 0.95", linetype = "MM")) + 
  geom_line(data = Xspline5rqDF, aes(y = Qq0.05y, color = "q = 0.05", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline5rqDF, aes(y = Qq0.1y, color = "q = 0.1", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline5rqDF, aes(y = Qq0.25y, color = "q = 0.25", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline5rqDF, aes(y = Qq0.5y, color = "q = 0.5", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline5rqDF, aes(y = Qq0.75y, color = "q = 0.75", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline5rqDF, aes(y = Qq0.9y, color = "q = 0.9", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline5rqDF, aes(y = Qq0.95y, color = "q = 0.95", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_point(data = WTDtransformedData, aes(x = x, y = y), alpha = 0.05) +
  scale_color_discrete(guide = "none") +
  scale_linetype_manual(values = c("solid", "longdash"), guide = "none") +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 11), axis.title.y = element_text(size = 11))
Xspline5Qseq3FittedQuantCurves
Xspline5Qseq4FittedQuantCurves <- ggplot(Xspline5Qseq4DF, aes(x = x)) + labs(x = "Rescaled Flux", y = "WTD (cm)") + #Q_q(Y|x)
  geom_line(aes(y = Qq0.05y, color = "q = 0.05", linetype = "MM")) + 
  geom_line(aes(y = Qq0.1y, color = "q = 0.1", linetype = "MM")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25", linetype = "MM")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5", linetype = "MM")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75", linetype = "MM")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9", linetype = "MM")) + 
  geom_line(aes(y = Qq0.95y, color = "q = 0.95", linetype = "MM")) + 
  geom_line(data = Xspline5rqDF, aes(y = Qq0.05y, color = "q = 0.05", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline5rqDF, aes(y = Qq0.1y, color = "q = 0.1", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline5rqDF, aes(y = Qq0.25y, color = "q = 0.25", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline5rqDF, aes(y = Qq0.5y, color = "q = 0.5", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline5rqDF, aes(y = Qq0.75y, color = "q = 0.75", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline5rqDF, aes(y = Qq0.9y, color = "q = 0.9", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline5rqDF, aes(y = Qq0.95y, color = "q = 0.95", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_point(data = WTDtransformedData, aes(x = x, y = y), alpha = 0.05) +
  scale_color_discrete(guide = "none") +
  scale_linetype_manual(values = c("solid", "longdash"), guide = "none") +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 11), axis.title.y = element_text(size = 11))
Xspline5Qseq4FittedQuantCurves
Xspline5Qseq5FittedQuantCurves <- ggplot(Xspline5Qseq5DF, aes(x = x)) + labs(x = "Rescaled Flux", y = "WTD (cm)") + #Q_q(Y|x)
  geom_line(aes(y = Qq0.05y, color = "q = 0.05", linetype = "MM")) + 
  geom_line(aes(y = Qq0.1y, color = "q = 0.1", linetype = "MM")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25", linetype = "MM")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5", linetype = "MM")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75", linetype = "MM")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9", linetype = "MM")) + 
  geom_line(aes(y = Qq0.95y, color = "q = 0.95", linetype = "MM")) + 
  geom_line(data = Xspline5rqDF, aes(y = Qq0.05y, color = "q = 0.05", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline5rqDF, aes(y = Qq0.1y, color = "q = 0.1", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline5rqDF, aes(y = Qq0.25y, color = "q = 0.25", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline5rqDF, aes(y = Qq0.5y, color = "q = 0.5", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline5rqDF, aes(y = Qq0.75y, color = "q = 0.75", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline5rqDF, aes(y = Qq0.9y, color = "q = 0.9", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline5rqDF, aes(y = Qq0.95y, color = "q = 0.95", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_point(data = WTDtransformedData, aes(x = x, y = y), alpha = 0.05) +
  scale_color_discrete(guide = "none") +
  scale_linetype_manual(values = c("solid", "longdash"), guide = "none") +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 11), axis.title.y = element_text(size = 11))
Xspline5Qseq5FittedQuantCurves
Xspline5Qseq6FittedQuantCurves <- ggplot(Xspline5Qseq6DF, aes(x = x)) + labs(x = "Rescaled Flux", y = "WTD (cm)") + #Q_q(Y|x)
  geom_line(aes(y = Qq0.05y, color = "q = 0.05", linetype = "MM")) + 
  geom_line(aes(y = Qq0.1y, color = "q = 0.1", linetype = "MM")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25", linetype = "MM")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5", linetype = "MM")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75", linetype = "MM")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9", linetype = "MM")) + 
  geom_line(aes(y = Qq0.95y, color = "q = 0.95", linetype = "MM")) + 
  geom_line(data = Xspline5rqDF, aes(y = Qq0.05y, color = "q = 0.05", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline5rqDF, aes(y = Qq0.1y, color = "q = 0.1", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline5rqDF, aes(y = Qq0.25y, color = "q = 0.25", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline5rqDF, aes(y = Qq0.5y, color = "q = 0.5", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline5rqDF, aes(y = Qq0.75y, color = "q = 0.75", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline5rqDF, aes(y = Qq0.9y, color = "q = 0.9", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline5rqDF, aes(y = Qq0.95y, color = "q = 0.95", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_point(data = WTDtransformedData, aes(x = x, y = y), alpha = 0.05) +
  scale_color_discrete(guide = "none") +
  scale_linetype_manual(values = c("solid", "longdash"), guide = "none") +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 11), axis.title.y = element_text(size = 11))
Xspline5Qseq6FittedQuantCurves
# ggarrange(ggarrange(Xspline5Qseq3FittedQuantCurves, Xspline5Qseq4FittedQuantCurves, labels = c("A", "B"), ncol = 2, widths = c(1, 1), align = "h"),  
#           ggarrange(Xspline5Qseq5FittedQuantCurves, Xspline5Qseq6FittedQuantCurves, labels = c("C", "D"), ncol = 2, widths = c(1, 1), align = "h"),
#           ggarrange(Xspline5QlogFittedQuantCurves, ggplot() + theme_void(), labels = c("E", ""), ncol = 2, widths = c(1.61, 0.39), align = "h"), 
#           nrow = 3)
ggarrange(ggarrange(Xspline5QlogFittedQuantCurves, ggplot() + theme_void(), labels = c("A", ""), ncol = 2, widths = c(1.61, 0.39), align = "h"),
          ggarrange(Xspline5Qseq3FittedQuantCurves, Xspline5Qseq4FittedQuantCurves, labels = c("B", "C"), ncol = 2, widths = c(1, 1), align = "h"),  
          ggarrange(Xspline5Qseq5FittedQuantCurves, Xspline5Qseq6FittedQuantCurves, labels = c("D", "E"), ncol = 2, widths = c(1, 1), align = "h"),
          nrow = 3)
ggsave("WTDfluxXspline5fittedQuantCurves.png", width = 16, height = 24, units = "cm")
Xspline5QlogFittedQuantCurves <- ggplot(Xspline5QlogDF, aes(x = x)) + labs(x = "Rescaled Flux", y = "WTD (cm)") + #Q_q(Y|x)
  geom_line(aes(y = Qq0.05y, color = "q = 0.05", linetype = "MM")) + 
  geom_line(aes(y = Qq0.1y, color = "q = 0.1", linetype = "MM")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25", linetype = "MM")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5", linetype = "MM")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75", linetype = "MM")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9", linetype = "MM")) + 
  geom_line(aes(y = Qq0.95y, color = "q = 0.95", linetype = "MM")) + 
  geom_line(data = Xspline5rqDF, aes(y = Qq0.05y, color = "q = 0.05", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline5rqDF, aes(y = Qq0.1y, color = "q = 0.1", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline5rqDF, aes(y = Qq0.25y, color = "q = 0.25", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline5rqDF, aes(y = Qq0.5y, color = "q = 0.5", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline5rqDF, aes(y = Qq0.75y, color = "q = 0.75", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline5rqDF, aes(y = Qq0.9y, color = "q = 0.9", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline5rqDF, aes(y = Qq0.95y, color = "q = 0.95", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_point(data = WTDtransformedData, aes(x = x, y = y), alpha = 0.05) +
  scale_color_discrete(guide = guide_legend(order = 1, title = "", label.position = "bottom", nrow = 4)) + #title = "Quantile Level"
  scale_linetype_manual(values = c("solid", "longdash"), 
                        guide = guide_legend(order = 2, title = "Method", title.position = "top", label.position = "bottom", nrow = 2)) +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), 
        legend.box = "horizontal", legend.position = "bottom",
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 11), axis.title.y = element_text(size = 11))
Xspline5QlogFittedQuantCurves
ggarrange(ggarrange(Xspline5QlogFittedQuantCurves, ggplot() + theme_void(), labels = c("A", ""), nrow = 2, heights = c(1.72, 0.28), align = "v"),
          ggarrange(Xspline5Qseq3FittedQuantCurves, Xspline5Qseq5FittedQuantCurves, labels = c("B", "D"), nrow = 2, heights = c(1, 1), align = "v"),  
          ggarrange(Xspline5Qseq4FittedQuantCurves, Xspline5Qseq6FittedQuantCurves, labels = c("C", "E"), nrow = 2, heights = c(1, 1), align = "v"),  
          ncol = 3)
ggsave("WTDfluxXspline5fittedQuantCurvesSmall.png", width = 24, height = 16, units = "cm")
Xspline6QlogFittedQuantCurves <- ggplot(Xspline6QlogDF, aes(x = x)) + labs(x = "Rescaled Flux", y = "WTD (cm)") + #Q_q(Y|x)
  geom_line(aes(y = Qq0.05y, color = "q = 0.05", linetype = "MM")) + 
  geom_line(aes(y = Qq0.1y, color = "q = 0.1", linetype = "MM")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25", linetype = "MM")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5", linetype = "MM")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75", linetype = "MM")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9", linetype = "MM")) + 
  geom_line(aes(y = Qq0.95y, color = "q = 0.95", linetype = "MM")) + 
  geom_line(data = Xspline6rqDF, aes(y = Qq0.05y, color = "q = 0.05", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline6rqDF, aes(y = Qq0.1y, color = "q = 0.1", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline6rqDF, aes(y = Qq0.25y, color = "q = 0.25", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline6rqDF, aes(y = Qq0.5y, color = "q = 0.5", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline6rqDF, aes(y = Qq0.75y, color = "q = 0.75", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline6rqDF, aes(y = Qq0.9y, color = "q = 0.9", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline6rqDF, aes(y = Qq0.95y, color = "q = 0.95", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_point(data = WTDtransformedData, aes(x = x, y = y), alpha = 0.05) +
  scale_color_discrete(guide = guide_legend(order = 1, title = "", label.position = "right", nrow = 7)) + #title = "Quantile Level"
  scale_linetype_manual(values = c("solid", "longdash"), guide = guide_legend(order = 2, title = "", label.position = "right", nrow = 2)) +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), legend.box = "horizontal", legend.position = "right",
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 11), axis.title.y = element_text(size = 11))
Xspline6QlogFittedQuantCurves
Xspline6Qseq3FittedQuantCurves <- ggplot(Xspline6Qseq3DF, aes(x = x)) + labs(x = "Rescaled Flux", y = "WTD (cm)") + #Q_q(Y|x)
  geom_line(aes(y = Qq0.05y, color = "q = 0.05", linetype = "MM")) + 
  geom_line(aes(y = Qq0.1y, color = "q = 0.1", linetype = "MM")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25", linetype = "MM")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5", linetype = "MM")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75", linetype = "MM")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9", linetype = "MM")) + 
  geom_line(aes(y = Qq0.95y, color = "q = 0.95", linetype = "MM")) + 
  geom_line(data = Xspline6rqDF, aes(y = Qq0.05y, color = "q = 0.05", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline6rqDF, aes(y = Qq0.1y, color = "q = 0.1", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline6rqDF, aes(y = Qq0.25y, color = "q = 0.25", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline6rqDF, aes(y = Qq0.5y, color = "q = 0.5", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline6rqDF, aes(y = Qq0.75y, color = "q = 0.75", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline6rqDF, aes(y = Qq0.9y, color = "q = 0.9", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline6rqDF, aes(y = Qq0.95y, color = "q = 0.95", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_point(data = WTDtransformedData, aes(x = x, y = y), alpha = 0.05) +
  scale_color_discrete(guide = "none") +
  scale_linetype_manual(values = c("solid", "longdash"), guide = "none") +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 11), axis.title.y = element_text(size = 11))
Xspline6Qseq3FittedQuantCurves
Xspline6Qseq4FittedQuantCurves <- ggplot(Xspline6Qseq4DF, aes(x = x)) + labs(x = "Rescaled Flux", y = "WTD (cm)") + #Q_q(Y|x)
  geom_line(aes(y = Qq0.05y, color = "q = 0.05", linetype = "MM")) + 
  geom_line(aes(y = Qq0.1y, color = "q = 0.1", linetype = "MM")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25", linetype = "MM")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5", linetype = "MM")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75", linetype = "MM")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9", linetype = "MM")) + 
  geom_line(aes(y = Qq0.95y, color = "q = 0.95", linetype = "MM")) + 
  geom_line(data = Xspline6rqDF, aes(y = Qq0.05y, color = "q = 0.05", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline6rqDF, aes(y = Qq0.1y, color = "q = 0.1", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline6rqDF, aes(y = Qq0.25y, color = "q = 0.25", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline6rqDF, aes(y = Qq0.5y, color = "q = 0.5", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline6rqDF, aes(y = Qq0.75y, color = "q = 0.75", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline6rqDF, aes(y = Qq0.9y, color = "q = 0.9", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline6rqDF, aes(y = Qq0.95y, color = "q = 0.95", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_point(data = WTDtransformedData, aes(x = x, y = y), alpha = 0.05) +
  scale_color_discrete(guide = "none") +
  scale_linetype_manual(values = c("solid", "longdash"), guide = "none") +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 11), axis.title.y = element_text(size = 11))
Xspline6Qseq4FittedQuantCurves
Xspline6Qseq5FittedQuantCurves <- ggplot(Xspline6Qseq5DF, aes(x = x)) + labs(x = "Rescaled Flux", y = "WTD (cm)") + #Q_q(Y|x)
  geom_line(aes(y = Qq0.05y, color = "q = 0.05", linetype = "MM")) + 
  geom_line(aes(y = Qq0.1y, color = "q = 0.1", linetype = "MM")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25", linetype = "MM")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5", linetype = "MM")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75", linetype = "MM")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9", linetype = "MM")) + 
  geom_line(aes(y = Qq0.95y, color = "q = 0.95", linetype = "MM")) + 
  geom_line(data = Xspline6rqDF, aes(y = Qq0.05y, color = "q = 0.05", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline6rqDF, aes(y = Qq0.1y, color = "q = 0.1", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline6rqDF, aes(y = Qq0.25y, color = "q = 0.25", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline6rqDF, aes(y = Qq0.5y, color = "q = 0.5", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline6rqDF, aes(y = Qq0.75y, color = "q = 0.75", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline6rqDF, aes(y = Qq0.9y, color = "q = 0.9", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline6rqDF, aes(y = Qq0.95y, color = "q = 0.95", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_point(data = WTDtransformedData, aes(x = x, y = y), alpha = 0.05) +
  scale_color_discrete(guide = "none") +
  scale_linetype_manual(values = c("solid", "longdash"), guide = "none") +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 11), axis.title.y = element_text(size = 11))
Xspline6Qseq5FittedQuantCurves
Xspline6Qseq6FittedQuantCurves <- ggplot(Xspline6Qseq6DF, aes(x = x)) + labs(x = "Rescaled Flux", y = "WTD (cm)") + #Q_q(Y|x)
  geom_line(aes(y = Qq0.05y, color = "q = 0.05", linetype = "MM")) + 
  geom_line(aes(y = Qq0.1y, color = "q = 0.1", linetype = "MM")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25", linetype = "MM")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5", linetype = "MM")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75", linetype = "MM")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9", linetype = "MM")) + 
  geom_line(aes(y = Qq0.95y, color = "q = 0.95", linetype = "MM")) + 
  geom_line(data = Xspline6rqDF, aes(y = Qq0.05y, color = "q = 0.05", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline6rqDF, aes(y = Qq0.1y, color = "q = 0.1", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline6rqDF, aes(y = Qq0.25y, color = "q = 0.25", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline6rqDF, aes(y = Qq0.5y, color = "q = 0.5", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline6rqDF, aes(y = Qq0.75y, color = "q = 0.75", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline6rqDF, aes(y = Qq0.9y, color = "q = 0.9", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline6rqDF, aes(y = Qq0.95y, color = "q = 0.95", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_point(data = WTDtransformedData, aes(x = x, y = y), alpha = 0.05) +
  scale_color_discrete(guide = "none") +
  scale_linetype_manual(values = c("solid", "longdash"), guide = "none") +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 11), axis.title.y = element_text(size = 11))
Xspline6Qseq6FittedQuantCurves
# ggarrange(ggarrange(Xspline6Qseq3FittedQuantCurves, Xspline6Qseq4FittedQuantCurves, labels = c("A", "B"), ncol = 2, widths = c(1, 1), align = "h"),  
#           ggarrange(Xspline6Qseq5FittedQuantCurves, Xspline6Qseq6FittedQuantCurves, labels = c("C", "D"), ncol = 2, widths = c(1, 1), align = "h"),
#           ggarrange(Xspline6QlogFittedQuantCurves, ggplot() + theme_void(), labels = c("E", ""), ncol = 2, widths = c(1.61, 0.39), align = "h"), 
#           nrow = 3)
# ggsave("WTDfluxXspline6fittedQuantCurves.png", width=16, height=24, units="cm")
ggarrange(ggarrange(Xspline6QlogFittedQuantCurves, ggplot() + theme_void(), labels = c("A", ""), ncol = 2, widths = c(1.61, 0.39), align = "h"),
          ggarrange(Xspline6Qseq3FittedQuantCurves, Xspline6Qseq4FittedQuantCurves, labels = c("B", "C"), ncol = 2, widths = c(1, 1), align = "h"),  
          ggarrange(Xspline6Qseq5FittedQuantCurves, Xspline6Qseq6FittedQuantCurves, labels = c("D", "E"), ncol = 2, widths = c(1, 1), align = "h"),
          nrow = 3)
ggsave("WTDfluxXspline6fittedQuantCurves.png", width = 16, height = 24, units = "cm")
Xspline6QlogFittedQuantCurves <- ggplot(Xspline6QlogDF, aes(x = x)) + labs(x = "Rescaled Flux", y = "WTD (cm)") + #Q_q(Y|x)
  geom_line(aes(y = Qq0.05y, color = "q = 0.05", linetype = "MM")) + 
  geom_line(aes(y = Qq0.1y, color = "q = 0.1", linetype = "MM")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25", linetype = "MM")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5", linetype = "MM")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75", linetype = "MM")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9", linetype = "MM")) + 
  geom_line(aes(y = Qq0.95y, color = "q = 0.95", linetype = "MM")) + 
  geom_line(data = Xspline6rqDF, aes(y = Qq0.05y, color = "q = 0.05", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline6rqDF, aes(y = Qq0.1y, color = "q = 0.1", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline6rqDF, aes(y = Qq0.25y, color = "q = 0.25", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline6rqDF, aes(y = Qq0.5y, color = "q = 0.5", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline6rqDF, aes(y = Qq0.75y, color = "q = 0.75", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline6rqDF, aes(y = Qq0.9y, color = "q = 0.9", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline6rqDF, aes(y = Qq0.95y, color = "q = 0.95", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_point(data = WTDtransformedData, aes(x = x, y = y), alpha = 0.05) +
  scale_color_discrete(guide = guide_legend(order = 1, title = "", label.position = "bottom", nrow = 4)) + #title = "Quantile Level"
  scale_linetype_manual(values = c("solid", "longdash"), 
                        guide = guide_legend(order = 2, title = "Method", title.position = "top", label.position = "bottom", nrow = 2)) +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), 
        legend.box = "horizontal", legend.position = "bottom",
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 11), axis.title.y = element_text(size = 11))
Xspline6QlogFittedQuantCurves
ggarrange(ggarrange(Xspline6QlogFittedQuantCurves, ggplot() + theme_void(), labels = c("A", ""), nrow = 2, heights = c(1.72, 0.28), align = "v"),
          ggarrange(Xspline6Qseq3FittedQuantCurves, Xspline6Qseq5FittedQuantCurves, labels = c("B", "D"), nrow = 2, heights = c(1, 1), align = "v"),  
          ggarrange(Xspline6Qseq4FittedQuantCurves, Xspline6Qseq6FittedQuantCurves, labels = c("C", "E"), nrow = 2, heights = c(1, 1), align = "v"),  
          ncol = 3)
ggsave("WTDfluxXspline6fittedQuantCurvesSmall.png", width = 24, height = 16, units = "cm")
Xspline7QlogFittedQuantCurves <- ggplot(Xspline7QlogDF, aes(x = x)) + labs(x = "Rescaled Flux", y = "WTD (cm)") + #Q_q(Y|x)
  geom_line(aes(y = Qq0.05y, color = "q = 0.05", linetype = "MM")) + 
  geom_line(aes(y = Qq0.1y, color = "q = 0.1", linetype = "MM")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25", linetype = "MM")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5", linetype = "MM")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75", linetype = "MM")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9", linetype = "MM")) + 
  geom_line(aes(y = Qq0.95y, color = "q = 0.95", linetype = "MM")) + 
  geom_line(data = Xspline7rqDF, aes(y = Qq0.05y, color = "q = 0.05", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline7rqDF, aes(y = Qq0.1y, color = "q = 0.1", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline7rqDF, aes(y = Qq0.25y, color = "q = 0.25", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline7rqDF, aes(y = Qq0.5y, color = "q = 0.5", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline7rqDF, aes(y = Qq0.75y, color = "q = 0.75", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline7rqDF, aes(y = Qq0.9y, color = "q = 0.9", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline7rqDF, aes(y = Qq0.95y, color = "q = 0.95", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_point(data = WTDtransformedData, aes(x = x, y = y), alpha = 0.05) +
  scale_color_discrete(guide = guide_legend(order = 1, title = "", label.position = "right", nrow = 7)) + #title = "Quantile Level"
  scale_linetype_manual(values = c("solid", "longdash"), guide = guide_legend(order = 2, title = "", label.position = "right", nrow = 2)) +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), legend.box = "horizontal", legend.position = "right",
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 11), axis.title.y = element_text(size = 11))
Xspline7QlogFittedQuantCurves
Xspline7Qseq3FittedQuantCurves <- ggplot(Xspline7Qseq3DF, aes(x = x)) + labs(x = "Rescaled Flux", y = "WTD (cm)") + #Q_q(Y|x)
  geom_line(aes(y = Qq0.05y, color = "q = 0.05", linetype = "MM")) + 
  geom_line(aes(y = Qq0.1y, color = "q = 0.1", linetype = "MM")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25", linetype = "MM")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5", linetype = "MM")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75", linetype = "MM")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9", linetype = "MM")) + 
  geom_line(aes(y = Qq0.95y, color = "q = 0.95", linetype = "MM")) + 
  geom_line(data = Xspline7rqDF, aes(y = Qq0.05y, color = "q = 0.05", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline7rqDF, aes(y = Qq0.1y, color = "q = 0.1", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline7rqDF, aes(y = Qq0.25y, color = "q = 0.25", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline7rqDF, aes(y = Qq0.5y, color = "q = 0.5", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline7rqDF, aes(y = Qq0.75y, color = "q = 0.75", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline7rqDF, aes(y = Qq0.9y, color = "q = 0.9", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline7rqDF, aes(y = Qq0.95y, color = "q = 0.95", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_point(data = WTDtransformedData, aes(x = x, y = y), alpha = 0.05) +
  scale_color_discrete(guide = "none") +
  scale_linetype_manual(values = c("solid", "longdash"), guide = "none") +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 11), axis.title.y = element_text(size = 11))
Xspline7Qseq3FittedQuantCurves
Xspline7Qseq4FittedQuantCurves <- ggplot(Xspline7Qseq4DF, aes(x = x)) + labs(x = "Rescaled Flux", y = "WTD (cm)") + #Q_q(Y|x)
  geom_line(aes(y = Qq0.05y, color = "q = 0.05", linetype = "MM")) + 
  geom_line(aes(y = Qq0.1y, color = "q = 0.1", linetype = "MM")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25", linetype = "MM")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5", linetype = "MM")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75", linetype = "MM")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9", linetype = "MM")) + 
  geom_line(aes(y = Qq0.95y, color = "q = 0.95", linetype = "MM")) + 
  geom_line(data = Xspline7rqDF, aes(y = Qq0.05y, color = "q = 0.05", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline7rqDF, aes(y = Qq0.1y, color = "q = 0.1", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline7rqDF, aes(y = Qq0.25y, color = "q = 0.25", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline7rqDF, aes(y = Qq0.5y, color = "q = 0.5", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline7rqDF, aes(y = Qq0.75y, color = "q = 0.75", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline7rqDF, aes(y = Qq0.9y, color = "q = 0.9", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline7rqDF, aes(y = Qq0.95y, color = "q = 0.95", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_point(data = WTDtransformedData, aes(x = x, y = y), alpha = 0.05) +
  scale_color_discrete(guide = "none") +
  scale_linetype_manual(values = c("solid", "longdash"), guide = "none") +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 11), axis.title.y = element_text(size = 11))
Xspline7Qseq4FittedQuantCurves
Xspline7Qseq5FittedQuantCurves <- ggplot(Xspline7Qseq5DF, aes(x = x)) + labs(x = "Rescaled Flux", y = "WTD (cm)") + #Q_q(Y|x)
  geom_line(aes(y = Qq0.05y, color = "q = 0.05", linetype = "MM")) + 
  geom_line(aes(y = Qq0.1y, color = "q = 0.1", linetype = "MM")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25", linetype = "MM")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5", linetype = "MM")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75", linetype = "MM")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9", linetype = "MM")) + 
  geom_line(aes(y = Qq0.95y, color = "q = 0.95", linetype = "MM")) + 
  geom_line(data = Xspline7rqDF, aes(y = Qq0.05y, color = "q = 0.05", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline7rqDF, aes(y = Qq0.1y, color = "q = 0.1", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline7rqDF, aes(y = Qq0.25y, color = "q = 0.25", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline7rqDF, aes(y = Qq0.5y, color = "q = 0.5", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline7rqDF, aes(y = Qq0.75y, color = "q = 0.75", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline7rqDF, aes(y = Qq0.9y, color = "q = 0.9", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline7rqDF, aes(y = Qq0.95y, color = "q = 0.95", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_point(data = WTDtransformedData, aes(x = x, y = y), alpha = 0.05) +
  scale_color_discrete(guide = "none") +
  scale_linetype_manual(values = c("solid", "longdash"), guide = "none") +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 11), axis.title.y = element_text(size = 11))
Xspline7Qseq5FittedQuantCurves
Xspline7Qseq6FittedQuantCurves <- ggplot(Xspline7Qseq6DF, aes(x = x)) + labs(x = "Rescaled Flux", y = "WTD (cm)") + #Q_q(Y|x)
  geom_line(aes(y = Qq0.05y, color = "q = 0.05", linetype = "MM")) + 
  geom_line(aes(y = Qq0.1y, color = "q = 0.1", linetype = "MM")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25", linetype = "MM")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5", linetype = "MM")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75", linetype = "MM")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9", linetype = "MM")) + 
  geom_line(aes(y = Qq0.95y, color = "q = 0.95", linetype = "MM")) + 
  geom_line(data = Xspline7rqDF, aes(y = Qq0.05y, color = "q = 0.05", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline7rqDF, aes(y = Qq0.1y, color = "q = 0.1", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline7rqDF, aes(y = Qq0.25y, color = "q = 0.25", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline7rqDF, aes(y = Qq0.5y, color = "q = 0.5", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline7rqDF, aes(y = Qq0.75y, color = "q = 0.75", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline7rqDF, aes(y = Qq0.9y, color = "q = 0.9", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline7rqDF, aes(y = Qq0.95y, color = "q = 0.95", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_point(data = WTDtransformedData, aes(x = x, y = y), alpha = 0.05) +
  scale_color_discrete(guide = "none") +
  scale_linetype_manual(values = c("solid", "longdash"), guide = "none") +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 11), axis.title.y = element_text(size = 11))
Xspline7Qseq6FittedQuantCurves
# ggarrange(ggarrange(Xspline7Qseq3FittedQuantCurves, Xspline7Qseq4FittedQuantCurves, labels = c("A", "B"), ncol = 2, widths = c(1, 1), align = "h"),  
#           ggarrange(Xspline7Qseq5FittedQuantCurves, Xspline7Qseq6FittedQuantCurves, labels = c("C", "D"), ncol = 2, widths = c(1, 1), align = "h"),
#           ggarrange(Xspline7QlogFittedQuantCurves, ggplot() + theme_void(), labels = c("E", ""), ncol = 2, widths = c(1.61, 0.39), align = "h"), 
#           nrow = 3)
# ggsave("WTDfluxXspline7fittedQuantCurves.png", width=16, height=24, units="cm")
ggarrange(ggarrange(Xspline7QlogFittedQuantCurves, ggplot() + theme_void(), labels = c("A", ""), ncol = 2, widths = c(1.61, 0.39), align = "h"),
          ggarrange(Xspline7Qseq3FittedQuantCurves, Xspline7Qseq4FittedQuantCurves, labels = c("B", "C"), ncol = 2, widths = c(1, 1), align = "h"),  
          ggarrange(Xspline7Qseq5FittedQuantCurves, Xspline7Qseq6FittedQuantCurves, labels = c("D", "E"), ncol = 2, widths = c(1, 1), align = "h"),
          nrow = 3)
ggsave("WTDfluxXspline7fittedQuantCurves.png", width = 16, height = 24, units = "cm")
Xspline7QlogFittedQuantCurves <- ggplot(Xspline7QlogDF, aes(x = x)) + labs(x = "Rescaled Flux", y = "WTD (cm)") + #Q_q(Y|x)
  geom_line(aes(y = Qq0.05y, color = "q = 0.05", linetype = "MM")) + 
  geom_line(aes(y = Qq0.1y, color = "q = 0.1", linetype = "MM")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25", linetype = "MM")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5", linetype = "MM")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75", linetype = "MM")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9", linetype = "MM")) + 
  geom_line(aes(y = Qq0.95y, color = "q = 0.95", linetype = "MM")) + 
  geom_line(data = Xspline7rqDF, aes(y = Qq0.05y, color = "q = 0.05", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline7rqDF, aes(y = Qq0.1y, color = "q = 0.1", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline7rqDF, aes(y = Qq0.25y, color = "q = 0.25", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline7rqDF, aes(y = Qq0.5y, color = "q = 0.5", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline7rqDF, aes(y = Qq0.75y, color = "q = 0.75", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline7rqDF, aes(y = Qq0.9y, color = "q = 0.9", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline7rqDF, aes(y = Qq0.95y, color = "q = 0.95", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_point(data = WTDtransformedData, aes(x = x, y = y), alpha = 0.05) +
  scale_color_discrete(guide = guide_legend(order = 1, title = "", label.position = "bottom", nrow = 4)) + #title = "Quantile Level"
  scale_linetype_manual(values = c("solid", "longdash"), 
                        guide = guide_legend(order = 2, title = "Method", title.position = "top", label.position = "bottom", nrow = 2)) +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), 
        legend.box = "horizontal", legend.position = "bottom",
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 11), axis.title.y = element_text(size = 11))
Xspline7QlogFittedQuantCurves
ggarrange(ggarrange(Xspline7QlogFittedQuantCurves, ggplot() + theme_void(), labels = c("A", ""), nrow = 2, heights = c(1.72, 0.28), align = "v"),
          ggarrange(Xspline7Qseq3FittedQuantCurves, Xspline7Qseq5FittedQuantCurves, labels = c("B", "D"), nrow = 2, heights = c(1, 1), align = "v"),  
          ggarrange(Xspline7Qseq4FittedQuantCurves, Xspline7Qseq6FittedQuantCurves, labels = c("C", "E"), nrow = 2, heights = c(1, 1), align = "v"),  
          ncol = 3)
ggsave("WTDfluxXspline7fittedQuantCurvesSmall.png", width = 24, height = 16, units = "cm")
Xspline8QlogFittedQuantCurves <- ggplot(Xspline8QlogDF, aes(x = x)) + labs(x = "Rescaled Flux", y = "WTD (cm)") + #Q_q(Y|x)
  geom_line(aes(y = Qq0.05y, color = "q = 0.05", linetype = "MM")) + 
  geom_line(aes(y = Qq0.1y, color = "q = 0.1", linetype = "MM")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25", linetype = "MM")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5", linetype = "MM")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75", linetype = "MM")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9", linetype = "MM")) + 
  geom_line(aes(y = Qq0.95y, color = "q = 0.95", linetype = "MM")) + 
  geom_line(data = Xspline8rqDF, aes(y = Qq0.05y, color = "q = 0.05", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline8rqDF, aes(y = Qq0.1y, color = "q = 0.1", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline8rqDF, aes(y = Qq0.25y, color = "q = 0.25", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline8rqDF, aes(y = Qq0.5y, color = "q = 0.5", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline8rqDF, aes(y = Qq0.75y, color = "q = 0.75", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline8rqDF, aes(y = Qq0.9y, color = "q = 0.9", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline8rqDF, aes(y = Qq0.95y, color = "q = 0.95", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_point(data = WTDtransformedData, aes(x = x, y = y), alpha = 0.05) +
  scale_color_discrete(guide = guide_legend(order = 1, title = "", label.position = "right", nrow = 7)) + #title = "Quantile Level"
  scale_linetype_manual(values = c("solid", "longdash"), guide = guide_legend(order = 2, title = "", label.position = "right", nrow = 2)) +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), legend.box = "horizontal", legend.position = "right",
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 11), axis.title.y = element_text(size = 11))
Xspline8QlogFittedQuantCurves
Xspline8Qseq3FittedQuantCurves <- ggplot(Xspline8Qseq3DF, aes(x = x)) + labs(x = "Rescaled Flux", y = "WTD (cm)") + #Q_q(Y|x)
  geom_line(aes(y = Qq0.05y, color = "q = 0.05", linetype = "MM")) + 
  geom_line(aes(y = Qq0.1y, color = "q = 0.1", linetype = "MM")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25", linetype = "MM")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5", linetype = "MM")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75", linetype = "MM")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9", linetype = "MM")) + 
  geom_line(aes(y = Qq0.95y, color = "q = 0.95", linetype = "MM")) + 
  geom_line(data = Xspline8rqDF, aes(y = Qq0.05y, color = "q = 0.05", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline8rqDF, aes(y = Qq0.1y, color = "q = 0.1", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline8rqDF, aes(y = Qq0.25y, color = "q = 0.25", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline8rqDF, aes(y = Qq0.5y, color = "q = 0.5", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline8rqDF, aes(y = Qq0.75y, color = "q = 0.75", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline8rqDF, aes(y = Qq0.9y, color = "q = 0.9", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline8rqDF, aes(y = Qq0.95y, color = "q = 0.95", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_point(data = WTDtransformedData, aes(x = x, y = y), alpha = 0.05) +
  scale_color_discrete(guide = "none") +
  scale_linetype_manual(values = c("solid", "longdash"), guide = "none") +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 11), axis.title.y = element_text(size = 11))
Xspline8Qseq3FittedQuantCurves
Xspline8Qseq4FittedQuantCurves <- ggplot(Xspline8Qseq4DF, aes(x = x)) + labs(x = "Rescaled Flux", y = "WTD (cm)") + #Q_q(Y|x)
  geom_line(aes(y = Qq0.05y, color = "q = 0.05", linetype = "MM")) + 
  geom_line(aes(y = Qq0.1y, color = "q = 0.1", linetype = "MM")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25", linetype = "MM")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5", linetype = "MM")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75", linetype = "MM")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9", linetype = "MM")) + 
  geom_line(aes(y = Qq0.95y, color = "q = 0.95", linetype = "MM")) + 
  geom_line(data = Xspline8rqDF, aes(y = Qq0.05y, color = "q = 0.05", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline8rqDF, aes(y = Qq0.1y, color = "q = 0.1", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline8rqDF, aes(y = Qq0.25y, color = "q = 0.25", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline8rqDF, aes(y = Qq0.5y, color = "q = 0.5", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline8rqDF, aes(y = Qq0.75y, color = "q = 0.75", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline8rqDF, aes(y = Qq0.9y, color = "q = 0.9", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline8rqDF, aes(y = Qq0.95y, color = "q = 0.95", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_point(data = WTDtransformedData, aes(x = x, y = y), alpha = 0.05) +
  scale_color_discrete(guide = "none") +
  scale_linetype_manual(values = c("solid", "longdash"), guide = "none") +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 11), axis.title.y = element_text(size = 11))
Xspline8Qseq4FittedQuantCurves
Xspline8Qseq5FittedQuantCurves <- ggplot(Xspline8Qseq5DF, aes(x = x)) + labs(x = "Rescaled Flux", y = "WTD (cm)") + #Q_q(Y|x)
  geom_line(aes(y = Qq0.05y, color = "q = 0.05", linetype = "MM")) + 
  geom_line(aes(y = Qq0.1y, color = "q = 0.1", linetype = "MM")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25", linetype = "MM")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5", linetype = "MM")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75", linetype = "MM")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9", linetype = "MM")) + 
  geom_line(aes(y = Qq0.95y, color = "q = 0.95", linetype = "MM")) + 
  geom_line(data = Xspline8rqDF, aes(y = Qq0.05y, color = "q = 0.05", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline8rqDF, aes(y = Qq0.1y, color = "q = 0.1", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline8rqDF, aes(y = Qq0.25y, color = "q = 0.25", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline8rqDF, aes(y = Qq0.5y, color = "q = 0.5", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline8rqDF, aes(y = Qq0.75y, color = "q = 0.75", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline8rqDF, aes(y = Qq0.9y, color = "q = 0.9", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline8rqDF, aes(y = Qq0.95y, color = "q = 0.95", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_point(data = WTDtransformedData, aes(x = x, y = y), alpha = 0.05) +
  scale_color_discrete(guide = "none") +
  scale_linetype_manual(values = c("solid", "longdash"), guide = "none") +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 11), axis.title.y = element_text(size = 11))
Xspline8Qseq5FittedQuantCurves
Xspline8Qseq6FittedQuantCurves <- ggplot(Xspline8Qseq6DF, aes(x = x)) + labs(x = "Rescaled Flux", y = "WTD (cm)") + #Q_q(Y|x)
  geom_line(aes(y = Qq0.05y, color = "q = 0.05", linetype = "MM")) + 
  geom_line(aes(y = Qq0.1y, color = "q = 0.1", linetype = "MM")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25", linetype = "MM")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5", linetype = "MM")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75", linetype = "MM")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9", linetype = "MM")) + 
  geom_line(aes(y = Qq0.95y, color = "q = 0.95", linetype = "MM")) + 
  geom_line(data = Xspline8rqDF, aes(y = Qq0.05y, color = "q = 0.05", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline8rqDF, aes(y = Qq0.1y, color = "q = 0.1", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline8rqDF, aes(y = Qq0.25y, color = "q = 0.25", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline8rqDF, aes(y = Qq0.5y, color = "q = 0.5", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline8rqDF, aes(y = Qq0.75y, color = "q = 0.75", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline8rqDF, aes(y = Qq0.9y, color = "q = 0.9", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline8rqDF, aes(y = Qq0.95y, color = "q = 0.95", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_point(data = WTDtransformedData, aes(x = x, y = y), alpha = 0.05) +
  scale_color_discrete(guide = "none") +
  scale_linetype_manual(values = c("solid", "longdash"), guide = "none") +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 11), axis.title.y = element_text(size = 11))
Xspline8Qseq6FittedQuantCurves
# ggarrange(ggarrange(Xspline8Qseq3FittedQuantCurves, Xspline8Qseq4FittedQuantCurves, labels = c("A", "B"), ncol = 2, widths = c(1, 1), align = "h"),  
#           ggarrange(Xspline8Qseq5FittedQuantCurves, Xspline8Qseq6FittedQuantCurves, labels = c("C", "D"), ncol = 2, widths = c(1, 1), align = "h"),
#           ggarrange(Xspline8QlogFittedQuantCurves, ggplot() + theme_void(), labels = c("E", ""), ncol = 2, widths = c(1.61, 0.39), align = "h"), 
#           nrow = 3)
ggarrange(ggarrange(Xspline8QlogFittedQuantCurves, ggplot() + theme_void(), labels = c("A", ""), ncol = 2, widths = c(1.61, 0.39), align = "h"),
          ggarrange(Xspline8Qseq3FittedQuantCurves, Xspline8Qseq4FittedQuantCurves, labels = c("B", "C"), ncol = 2, widths = c(1, 1), align = "h"),  
          ggarrange(Xspline8Qseq5FittedQuantCurves, Xspline8Qseq6FittedQuantCurves, labels = c("D", "E"), ncol = 2, widths = c(1, 1), align = "h"),
          nrow = 3)
ggsave("WTDfluxXspline8fittedQuantCurves.png", width = 16, height = 24, units = "cm")
Xspline8QlogFittedQuantCurves <- ggplot(Xspline8QlogDF, aes(x = x)) + labs(x = "Rescaled Flux", y = "WTD (cm)") + #Q_q(Y|x)
  geom_line(aes(y = Qq0.05y, color = "q = 0.05", linetype = "MM")) + 
  geom_line(aes(y = Qq0.1y, color = "q = 0.1", linetype = "MM")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25", linetype = "MM")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5", linetype = "MM")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75", linetype = "MM")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9", linetype = "MM")) + 
  geom_line(aes(y = Qq0.95y, color = "q = 0.95", linetype = "MM")) + 
  geom_line(data = Xspline8rqDF, aes(y = Qq0.05y, color = "q = 0.05", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline8rqDF, aes(y = Qq0.1y, color = "q = 0.1", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline8rqDF, aes(y = Qq0.25y, color = "q = 0.25", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline8rqDF, aes(y = Qq0.5y, color = "q = 0.5", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline8rqDF, aes(y = Qq0.75y, color = "q = 0.75", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline8rqDF, aes(y = Qq0.9y, color = "q = 0.9", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline8rqDF, aes(y = Qq0.95y, color = "q = 0.95", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_point(data = WTDtransformedData, aes(x = x, y = y), alpha = 0.05) +
  scale_color_discrete(guide = guide_legend(order = 1, title = "", label.position = "bottom", nrow = 4)) + #title = "Quantile Level"
  scale_linetype_manual(values = c("solid", "longdash"), 
                        guide = guide_legend(order = 2, title = "Method", title.position = "top", label.position = "bottom", nrow = 2)) +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), 
        legend.box = "horizontal", legend.position = "bottom",
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 11), axis.title.y = element_text(size = 11))
Xspline8QlogFittedQuantCurves
ggarrange(ggarrange(Xspline8QlogFittedQuantCurves, ggplot() + theme_void(), labels = c("A", ""), nrow = 2, heights = c(1.72, 0.28), align = "v"),
          ggarrange(Xspline8Qseq3FittedQuantCurves, Xspline8Qseq5FittedQuantCurves, labels = c("B", "D"), nrow = 2, heights = c(1, 1), align = "v"),  
          ggarrange(Xspline8Qseq4FittedQuantCurves, Xspline8Qseq6FittedQuantCurves, labels = c("C", "E"), nrow = 2, heights = c(1, 1), align = "v"),  
          ncol = 3)
ggsave("WTDfluxXspline8fittedQuantCurvesSmall.png", width = 24, height = 16, units = "cm")


############################### quantile plots, i.e., q vs predicted yhat at meanx ###############################
b.vec <- function(q){
  c(1, log(q), log(1-q)) 
}### base functions of q; length(b.vec(q)) = h
qrcmMM <- function(y, X, epsilon, quantiles, N){
  k = length(quantiles) # number of quantiles
  h = 3 #length of b.vec, i.e. number of base functions of q
  p = ncol(X) #(1+4) one intercept, 4 explanatory variables
  n = length(y)
  theta.ini = rep(1,p*h) 
  theta = theta.ini 
  for (t in 0:N){
    sum.matrix = matrix(0,h*p,h*p)
    sum.vector = rep(0,h*p)
    for (a in 1:k){
      q = quantiles[a]
      D_a <- kronecker(t(b.vec(q)), X)
      r = y - D_a%*%theta #n by 1 vector r_a^t
      W = diag(as.numeric(1/(abs(r)+epsilon))) # n by n diagonal matrix with positive entries W_a^t
      sum.matrix = sum.matrix + t(D_a)%*%W%*%D_a
      sum.vector = sum.vector + t(D_a)%*%W%*%y+(4*q-2)*colSums(D_a)/2
    }
    theta.new = solve(sum.matrix)%*%sum.vector
    theta = theta.new
    t = t+1
  }
  final.theta = matrix(theta, nrow=p, ncol=h)
  colnames(final.theta) = c("1", "ln(q)", "ln(1-q)")
  return(final.theta)
}
b.vec.spline <- function(q, knots){
  h = length(knots)
  qlast = knots[h]
  qseclast = knots[h-1]
  result = c(1, q)
  for (i in 1:(h-2)) {
    knot = knots[i]
    result = c(result, 
               (q>knot)*(q-knot)^3 - (q>qseclast)*(q-qseclast)^3*(qlast-knot)/(qlast-qseclast) +
                 (q>qlast)*(q-qlast)^3*(qseclast-knot)/(qlast-qseclast) )
  }
  return(result)
}### base functions of q; length(b.vec(q, knots)) = h
qrcmMMspline <- function(y, X, epsilon, quantiles, N, knots){
  k = length(quantiles) # number of quantiles
  h = length(knots) #length of b.vec, i.e. number of base functions of q
  p = ncol(X) #(1+4) one intercept, 4 explanatory variables
  n = length(y)
  theta.ini = rep(1,p*h) 
  theta = theta.ini 
  for (t in 0:N){
    sum.matrix = matrix(0,h*p,h*p)
    sum.vector = rep(0,h*p)
    for (a in 1:k){
      q = quantiles[a]
      D_a <- kronecker(t(b.vec.spline(q, knots)), X)
      r = y - D_a%*%theta #n by 1 vector r_a^t
      W = diag(as.numeric(1/(abs(r)+epsilon))) # n by n diagonal matrix with positive entries W_a^t
      sum.matrix = sum.matrix + t(D_a)%*%W%*%D_a
      sum.vector = sum.vector + t(D_a)%*%W%*%y+(4*q-2)*colSums(D_a)/2
    }
    theta.new = solve(sum.matrix)%*%sum.vector
    theta = theta.new
    t = t+1
  }
  final.theta = matrix(theta, nrow=p, ncol=h)
  colnames(final.theta)= c("1", "q", paste("S_", as.character(1:(h-2)), "(q)", sep=""))
  return(final.theta)
}
test.quant <- qgrid <- seq(0.001, 0.999, by = 0.001)
baseVecTestQuantiles <- sapply(qgrid, b.vec)
setwd(paste(projDirec, "nonparametric quantile regression/results", sep = "/"))
## WTD x.noknots = 7: c(0.2, 0.4, 0.5, 0.55, 0.6, 0.7, 0.9); q.noknots.vector = 3:6
x.noknots = 4
xknots = seq(0, 1, length = (x.noknots+2))[2:(x.noknots+1)]
xspline = ns(x, Boundary.knots = c(0,1), knots = xknots)
Xspline = cbind(rep(1,n), xspline)
qfit <- rq(y ~ xspline, tau = test.quant)
load(paste("qrcmMMfluxWTDXsplineSeq", as.character(x.noknots), "qLogN1000_5e-5q999.RData", sep="")) #qrcmMMfit
test.x = colMeans(Xspline)
predicted.y.rqXspline <- t(test.x%*%qfit$coefficients)
predicted.y.qrcmMMxsplineQlog <- t(test.x%*%qrcmMMfit%*%baseVecTestQuantiles) 
q.noknots = 3 
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineTestQuantiles <- sapply(qgrid, b.vec.spline, qknots)
load(paste("qrcmMMwtdXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep="")) #qrcmMMfitSpline
qrcmMMfitSpline3 <- qrcmMMfitSpline
predicted.y.qrcmMMxsplineQseq3 <- t(test.x%*%qrcmMMfitSpline3%*%baseVecSplineTestQuantiles)
q.noknots = 4 
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineTestQuantiles <- sapply(qgrid, b.vec.spline, qknots)
load(paste("qrcmMMwtdXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep="")) #qrcmMMfitSpline
qrcmMMfitSpline4 <- qrcmMMfitSpline 
predicted.y.qrcmMMxsplineQseq4 <- t(test.x%*%qrcmMMfitSpline4%*%baseVecSplineTestQuantiles)
q.noknots = 5 
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineTestQuantiles <- sapply(qgrid, b.vec.spline, qknots)
load(paste("qrcmMMwtdXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep="")) #qrcmMMfitSpline
qrcmMMfitSpline5 <- qrcmMMfitSpline 
predicted.y.qrcmMMxsplineQseq5 <- t(test.x%*%qrcmMMfitSpline5%*%baseVecSplineTestQuantiles)
q.noknots = 6 
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineTestQuantiles <- sapply(qgrid, b.vec.spline, qknots)
load(paste("qrcmMMwtdXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep="")) #qrcmMMfitSpline
qrcmMMfitSpline6 <- qrcmMMfitSpline 
predicted.y.qrcmMMxsplineQseq6 <- t(test.x%*%qrcmMMfitSpline6%*%baseVecSplineTestQuantiles)
WTDqrcmXspline4QuantilePlotDF <- data.frame(qgrid = qgrid, qrcmMMxsplineQlog = predicted.y.qrcmMMxsplineQlog,
                                            qrcmMMxsplineQseq3 = predicted.y.qrcmMMxsplineQseq3,
                                            qrcmMMxsplineQseq4 = predicted.y.qrcmMMxsplineQseq4,
                                            qrcmMMxsplineQseq5 = predicted.y.qrcmMMxsplineQseq5,
                                            qrcmMMxsplineQseq6 = predicted.y.qrcmMMxsplineQseq6,
                                            rqXspline = predicted.y.rqXspline)
WTDquantilePlotXspline4 <- ggplot(WTDqrcmXspline4QuantilePlotDF, aes(x = qgrid)) + labs(x = "Quantile Order", y = TeX("Predicted $\\,\\hat{y}$")) +
  geom_line(aes(y = qrcmMMxsplineQlog, color = "MMxSplineQlogistic")) + # green
  geom_line(aes(y = qrcmMMxsplineQseq3, color = "MMxSplineQnsSeq3")) + 
  geom_line(aes(y = qrcmMMxsplineQseq4, color = "MMxSplineQnsSeq4")) + 
  geom_line(aes(y = qrcmMMxsplineQseq5, color = "MMxSplineQnsSeq5")) + 
  geom_line(aes(y = qrcmMMxsplineQseq6, color = "MMxSplineQnsSeq6")) + 
  geom_line(aes(y = rqXspline, color = "rqXspline")) + # orange
  scale_color_manual(values = c("#55CC11", "#11AAFF", "#3399EE", "#5577DD", "#7755CC", "#FFAA11"),
                     guide = guide_legend(title = "Method", label.position="bottom", nrow=1)) + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), 
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
WTDquantilePlotXspline4 
x.noknots = 6
xknots = seq(0, 1, length = (x.noknots+2))[2:(x.noknots+1)]
xspline = ns(x, Boundary.knots = c(0,1), knots = xknots)
Xspline = cbind(rep(1,n), xspline)
qfit <- rq(y ~ xspline, tau = test.quant)
load(paste("qrcmMMfluxWTDXsplineSeq", as.character(x.noknots), "qLogN1000_5e-5q999.RData", sep="")) #qrcmMMfit
test.x = colMeans(Xspline)
predicted.y.rqXspline <- t(test.x%*%qfit$coefficients)
predicted.y.qrcmMMxsplineQlog <- t(test.x%*%qrcmMMfit%*%baseVecTestQuantiles) 
q.noknots = 3 
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineTestQuantiles <- sapply(qgrid, b.vec.spline, qknots)
load(paste("qrcmMMwtdXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep="")) #qrcmMMfitSpline
qrcmMMfitSpline3 <- qrcmMMfitSpline
predicted.y.qrcmMMxsplineQseq3 <- t(test.x%*%qrcmMMfitSpline3%*%baseVecSplineTestQuantiles)
q.noknots = 4 
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineTestQuantiles <- sapply(qgrid, b.vec.spline, qknots)
load(paste("qrcmMMwtdXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep="")) #qrcmMMfitSpline
qrcmMMfitSpline4 <- qrcmMMfitSpline 
predicted.y.qrcmMMxsplineQseq4 <- t(test.x%*%qrcmMMfitSpline4%*%baseVecSplineTestQuantiles)
q.noknots = 5 
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineTestQuantiles <- sapply(qgrid, b.vec.spline, qknots)
load(paste("qrcmMMwtdXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep="")) #qrcmMMfitSpline
qrcmMMfitSpline5 <- qrcmMMfitSpline 
predicted.y.qrcmMMxsplineQseq5 <- t(test.x%*%qrcmMMfitSpline5%*%baseVecSplineTestQuantiles)
q.noknots = 6 
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineTestQuantiles <- sapply(qgrid, b.vec.spline, qknots)
load(paste("qrcmMMwtdXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep="")) #qrcmMMfitSpline
qrcmMMfitSpline6 <- qrcmMMfitSpline 
predicted.y.qrcmMMxsplineQseq6 <- t(test.x%*%qrcmMMfitSpline6%*%baseVecSplineTestQuantiles)
WTDqrcmXspline6QuantilePlotDF <- data.frame(qgrid = qgrid, qrcmMMxsplineQlog = predicted.y.qrcmMMxsplineQlog,
                                            qrcmMMxsplineQseq3 = predicted.y.qrcmMMxsplineQseq3,
                                            qrcmMMxsplineQseq4 = predicted.y.qrcmMMxsplineQseq4,
                                            qrcmMMxsplineQseq5 = predicted.y.qrcmMMxsplineQseq5,
                                            qrcmMMxsplineQseq6 = predicted.y.qrcmMMxsplineQseq6,
                                            rqXspline = predicted.y.rqXspline)
WTDquantilePlotXspline6 <- ggplot(WTDqrcmXspline6QuantilePlotDF, aes(x = qgrid)) + labs(x = "Quantile Order", y = TeX("Predicted $\\,\\hat{y}$")) +
  geom_line(aes(y = qrcmMMxsplineQlog, color = "MMxSplineQlogistic")) + # green
  geom_line(aes(y = qrcmMMxsplineQseq3, color = "MMxSplineQnsSeq3")) + 
  geom_line(aes(y = qrcmMMxsplineQseq4, color = "MMxSplineQnsSeq4")) + 
  geom_line(aes(y = qrcmMMxsplineQseq5, color = "MMxSplineQnsSeq5")) + 
  geom_line(aes(y = qrcmMMxsplineQseq6, color = "MMxSplineQnsSeq6")) + 
  geom_line(aes(y = rqXspline, color = "rqXspline")) + # orange
  scale_color_manual(values = c("#55CC11", "#11AAFF", "#3399EE", "#5577DD", "#7755CC", "#FFAA11"), 
                     guide = guide_legend(title = "Method", label.position="bottom", nrow=1)) + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), 
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
WTDquantilePlotXspline6  
x.noknots = 7
xknots = c(0.2, 0.4, 0.5, 0.55, 0.6, 0.7, 0.9)
xspline = ns(x, Boundary.knots = c(0,1), knots = xknots)
Xspline = cbind(rep(1,n), xspline)
qfit <- rq(y ~ xspline, tau = test.quant)
load(paste("qrcmMMfluxWTDXsplineSeq", as.character(x.noknots), "qLogN1000_5e-5q999.RData", sep="")) #qrcmMMfit
test.x = colMeans(Xspline)
predicted.y.rqXspline <- t(test.x%*%qfit$coefficients)
predicted.y.qrcmMMxsplineQlog <- t(test.x%*%qrcmMMfit%*%baseVecTestQuantiles) 
q.noknots = 3 
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineTestQuantiles <- sapply(qgrid, b.vec.spline, qknots)
load(paste("qrcmMMwtdXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep="")) #qrcmMMfitSpline
qrcmMMfitSpline3 <- qrcmMMfitSpline
predicted.y.qrcmMMxsplineQseq3 <- t(test.x%*%qrcmMMfitSpline3%*%baseVecSplineTestQuantiles)
q.noknots = 4 
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineTestQuantiles <- sapply(qgrid, b.vec.spline, qknots)
load(paste("qrcmMMwtdXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep="")) #qrcmMMfitSpline
qrcmMMfitSpline4 <- qrcmMMfitSpline 
predicted.y.qrcmMMxsplineQseq4 <- t(test.x%*%qrcmMMfitSpline4%*%baseVecSplineTestQuantiles)
q.noknots = 5 
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineTestQuantiles <- sapply(qgrid, b.vec.spline, qknots)
load(paste("qrcmMMwtdXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep="")) #qrcmMMfitSpline
qrcmMMfitSpline5 <- qrcmMMfitSpline 
predicted.y.qrcmMMxsplineQseq5 <- t(test.x%*%qrcmMMfitSpline5%*%baseVecSplineTestQuantiles)
q.noknots = 6 
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineTestQuantiles <- sapply(qgrid, b.vec.spline, qknots)
load(paste("qrcmMMwtdXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep="")) #qrcmMMfitSpline
qrcmMMfitSpline6 <- qrcmMMfitSpline 
predicted.y.qrcmMMxsplineQseq6 <- t(test.x%*%qrcmMMfitSpline6%*%baseVecSplineTestQuantiles)
WTDqrcmXspline7QuantilePlotDF <- data.frame(qgrid = qgrid, qrcmMMxsplineQlog = predicted.y.qrcmMMxsplineQlog,
                                            qrcmMMxsplineQseq3 = predicted.y.qrcmMMxsplineQseq3,
                                            qrcmMMxsplineQseq4 = predicted.y.qrcmMMxsplineQseq4,
                                            qrcmMMxsplineQseq5 = predicted.y.qrcmMMxsplineQseq5,
                                            qrcmMMxsplineQseq6 = predicted.y.qrcmMMxsplineQseq6,
                                            rqXspline = predicted.y.rqXspline)
WTDquantilePlotXspline7 <- ggplot(WTDqrcmXspline7QuantilePlotDF, aes(x = qgrid)) + labs(x = "Quantile Order", y = TeX("Predicted $\\,\\hat{y}$")) +
  geom_line(aes(y = qrcmMMxsplineQlog, color = "MMxSplineQlogistic")) + # green
  geom_line(aes(y = qrcmMMxsplineQseq3, color = "MMxSplineQnsSeq3")) + 
  geom_line(aes(y = qrcmMMxsplineQseq4, color = "MMxSplineQnsSeq4")) + 
  geom_line(aes(y = qrcmMMxsplineQseq5, color = "MMxSplineQnsSeq5")) + 
  geom_line(aes(y = qrcmMMxsplineQseq6, color = "MMxSplineQnsSeq6")) + 
  geom_line(aes(y = rqXspline, color = "rqXspline")) + # orange
  scale_color_manual(values = c("#55CC11", "#11AAFF", "#3399EE", "#5577DD", "#7755CC", "#FFAA11"),
                     guide = guide_legend(title = "Method", label.position="bottom", nrow=1)) + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), 
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
WTDquantilePlotXspline7 
x.noknots = 3
xknots = seq(0, 1, length = (x.noknots+2))[2:(x.noknots+1)]
xspline = ns(x, Boundary.knots = c(0,1), knots = xknots)
Xspline = cbind(rep(1,n), xspline)
qfit <- rq(y ~ xspline, tau = test.quant)
load(paste("qrcmMMfluxWTDXsplineSeq", as.character(x.noknots), "qLogN1000_5e-5q999.RData", sep="")) #qrcmMMfit
test.x = colMeans(Xspline)
predicted.y.rqXspline <- t(test.x%*%qfit$coefficients)
predicted.y.qrcmMMxsplineQlog <- t(test.x%*%qrcmMMfit%*%baseVecTestQuantiles) 
q.noknots = 3 
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineTestQuantiles <- sapply(qgrid, b.vec.spline, qknots)
load(paste("qrcmMMwtdXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep="")) #qrcmMMfitSpline
qrcmMMfitSpline3 <- qrcmMMfitSpline
predicted.y.qrcmMMxsplineQseq3 <- t(test.x%*%qrcmMMfitSpline3%*%baseVecSplineTestQuantiles)
q.noknots = 4 
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineTestQuantiles <- sapply(qgrid, b.vec.spline, qknots)
load(paste("qrcmMMwtdXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep="")) #qrcmMMfitSpline
qrcmMMfitSpline4 <- qrcmMMfitSpline 
predicted.y.qrcmMMxsplineQseq4 <- t(test.x%*%qrcmMMfitSpline4%*%baseVecSplineTestQuantiles)
q.noknots = 5 
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineTestQuantiles <- sapply(qgrid, b.vec.spline, qknots)
load(paste("qrcmMMwtdXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep="")) #qrcmMMfitSpline
qrcmMMfitSpline5 <- qrcmMMfitSpline 
predicted.y.qrcmMMxsplineQseq5 <- t(test.x%*%qrcmMMfitSpline5%*%baseVecSplineTestQuantiles)
q.noknots = 6 
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineTestQuantiles <- sapply(qgrid, b.vec.spline, qknots)
load(paste("qrcmMMwtdXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep="")) #qrcmMMfitSpline
qrcmMMfitSpline6 <- qrcmMMfitSpline 
predicted.y.qrcmMMxsplineQseq6 <- t(test.x%*%qrcmMMfitSpline6%*%baseVecSplineTestQuantiles)
WTDqrcmXspline3QuantilePlotDF <- data.frame(qgrid = qgrid, qrcmMMxsplineQlog = predicted.y.qrcmMMxsplineQlog,
                                            qrcmMMxsplineQseq3 = predicted.y.qrcmMMxsplineQseq3,
                                            qrcmMMxsplineQseq4 = predicted.y.qrcmMMxsplineQseq4,
                                            qrcmMMxsplineQseq5 = predicted.y.qrcmMMxsplineQseq5,
                                            qrcmMMxsplineQseq6 = predicted.y.qrcmMMxsplineQseq6,
                                            rqXspline = predicted.y.rqXspline)
WTDquantilePlotXspline3 <- ggplot(WTDqrcmXspline3QuantilePlotDF, aes(x = qgrid)) + labs(x = "Quantile Order", y = TeX("Predicted $\\,\\hat{y}$")) +
  geom_line(aes(y = qrcmMMxsplineQlog, color = "MMxSplineQlogistic")) + # green
  geom_line(aes(y = qrcmMMxsplineQseq3, color = "MMxSplineQnsSeq3")) + 
  geom_line(aes(y = qrcmMMxsplineQseq4, color = "MMxSplineQnsSeq4")) + 
  geom_line(aes(y = qrcmMMxsplineQseq5, color = "MMxSplineQnsSeq5")) + 
  geom_line(aes(y = qrcmMMxsplineQseq6, color = "MMxSplineQnsSeq6")) + 
  geom_line(aes(y = rqXspline, color = "rqXspline")) + # orange
  scale_color_manual(values = c("#55CC11", "#11AAFF", "#3399EE", "#5577DD", "#7755CC", "#FFAA11"), 
                     guide = guide_legend(title = "Method", label.position="bottom", nrow=1)) + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), 
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
WTDquantilePlotXspline3 
x.noknots = 5
xknots = seq(0, 1, length = (x.noknots+2))[2:(x.noknots+1)]
xspline = ns(x, Boundary.knots = c(0,1), knots = xknots)
Xspline = cbind(rep(1,n), xspline)
qfit <- rq(y ~ xspline, tau = test.quant)
load(paste("qrcmMMfluxWTDXsplineSeq", as.character(x.noknots), "qLogN1000_5e-5q999.RData", sep="")) #qrcmMMfit
test.x = colMeans(Xspline)
predicted.y.rqXspline <- t(test.x%*%qfit$coefficients)
predicted.y.qrcmMMxsplineQlog <- t(test.x%*%qrcmMMfit%*%baseVecTestQuantiles) 
q.noknots = 3 
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineTestQuantiles <- sapply(qgrid, b.vec.spline, qknots)
load(paste("qrcmMMwtdXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep="")) #qrcmMMfitSpline
qrcmMMfitSpline3 <- qrcmMMfitSpline
predicted.y.qrcmMMxsplineQseq3 <- t(test.x%*%qrcmMMfitSpline3%*%baseVecSplineTestQuantiles)
q.noknots = 4 
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineTestQuantiles <- sapply(qgrid, b.vec.spline, qknots)
load(paste("qrcmMMwtdXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep="")) #qrcmMMfitSpline
qrcmMMfitSpline4 <- qrcmMMfitSpline 
predicted.y.qrcmMMxsplineQseq4 <- t(test.x%*%qrcmMMfitSpline4%*%baseVecSplineTestQuantiles)
q.noknots = 5 
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineTestQuantiles <- sapply(qgrid, b.vec.spline, qknots)
load(paste("qrcmMMwtdXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep="")) #qrcmMMfitSpline
qrcmMMfitSpline5 <- qrcmMMfitSpline 
predicted.y.qrcmMMxsplineQseq5 <- t(test.x%*%qrcmMMfitSpline5%*%baseVecSplineTestQuantiles)
q.noknots = 6 
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineTestQuantiles <- sapply(qgrid, b.vec.spline, qknots)
load(paste("qrcmMMwtdXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep="")) #qrcmMMfitSpline
qrcmMMfitSpline6 <- qrcmMMfitSpline 
predicted.y.qrcmMMxsplineQseq6 <- t(test.x%*%qrcmMMfitSpline6%*%baseVecSplineTestQuantiles)
WTDqrcmXspline5QuantilePlotDF <- data.frame(qgrid = qgrid, qrcmMMxsplineQlog = predicted.y.qrcmMMxsplineQlog,
                                            qrcmMMxsplineQseq3 = predicted.y.qrcmMMxsplineQseq3,
                                            qrcmMMxsplineQseq4 = predicted.y.qrcmMMxsplineQseq4,
                                            qrcmMMxsplineQseq5 = predicted.y.qrcmMMxsplineQseq5,
                                            qrcmMMxsplineQseq6 = predicted.y.qrcmMMxsplineQseq6,
                                            rqXspline = predicted.y.rqXspline)
WTDquantilePlotXspline5 <- ggplot(WTDqrcmXspline5QuantilePlotDF, aes(x = qgrid)) + labs(x = "Quantile Order", y = TeX("Predicted $\\,\\hat{y}$")) +
  geom_line(aes(y = qrcmMMxsplineQlog, color = "MMxSplineQlogistic")) + # green
  geom_line(aes(y = qrcmMMxsplineQseq3, color = "MMxSplineQnsSeq3")) + 
  geom_line(aes(y = qrcmMMxsplineQseq4, color = "MMxSplineQnsSeq4")) + 
  geom_line(aes(y = qrcmMMxsplineQseq5, color = "MMxSplineQnsSeq5")) + 
  geom_line(aes(y = qrcmMMxsplineQseq6, color = "MMxSplineQnsSeq6")) + 
  geom_line(aes(y = rqXspline, color = "rqXspline")) + # orange
  scale_color_manual(values = c("#55CC11", "#11AAFF", "#3399EE", "#5577DD", "#7755CC", "#FFAA11"),
                     guide = guide_legend(title = "Method", label.position="bottom", nrow=1)) + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), 
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
WTDquantilePlotXspline5 
x.noknots = 8
xknots = seq(0, 1, length = (x.noknots+2))[2:(x.noknots+1)]
xspline = ns(x, Boundary.knots = c(0,1), knots = xknots)
Xspline = cbind(rep(1,n), xspline)
qfit <- rq(y ~ xspline, tau = test.quant)
load(paste("qrcmMMfluxWTDXsplineSeq", as.character(x.noknots), "qLogN1000_5e-5q999.RData", sep="")) #qrcmMMfit
test.x = colMeans(Xspline)
predicted.y.rqXspline <- t(test.x%*%qfit$coefficients)
predicted.y.qrcmMMxsplineQlog <- t(test.x%*%qrcmMMfit%*%baseVecTestQuantiles) 
q.noknots = 3 
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineTestQuantiles <- sapply(qgrid, b.vec.spline, qknots)
load(paste("qrcmMMwtdXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep="")) #qrcmMMfitSpline
qrcmMMfitSpline3 <- qrcmMMfitSpline
predicted.y.qrcmMMxsplineQseq3 <- t(test.x%*%qrcmMMfitSpline3%*%baseVecSplineTestQuantiles)
q.noknots = 4 
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineTestQuantiles <- sapply(qgrid, b.vec.spline, qknots)
load(paste("qrcmMMwtdXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep="")) #qrcmMMfitSpline
qrcmMMfitSpline4 <- qrcmMMfitSpline 
predicted.y.qrcmMMxsplineQseq4 <- t(test.x%*%qrcmMMfitSpline4%*%baseVecSplineTestQuantiles)
q.noknots = 5 
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineTestQuantiles <- sapply(qgrid, b.vec.spline, qknots)
load(paste("qrcmMMwtdXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep="")) #qrcmMMfitSpline
qrcmMMfitSpline5 <- qrcmMMfitSpline 
predicted.y.qrcmMMxsplineQseq5 <- t(test.x%*%qrcmMMfitSpline5%*%baseVecSplineTestQuantiles)
q.noknots = 6 
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineTestQuantiles <- sapply(qgrid, b.vec.spline, qknots)
load(paste("qrcmMMwtdXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep="")) #qrcmMMfitSpline
qrcmMMfitSpline6 <- qrcmMMfitSpline 
predicted.y.qrcmMMxsplineQseq6 <- t(test.x%*%qrcmMMfitSpline6%*%baseVecSplineTestQuantiles)
WTDqrcmXspline8QuantilePlotDF <- data.frame(qgrid = qgrid, qrcmMMxsplineQlog = predicted.y.qrcmMMxsplineQlog,
                                            qrcmMMxsplineQseq3 = predicted.y.qrcmMMxsplineQseq3,
                                            qrcmMMxsplineQseq4 = predicted.y.qrcmMMxsplineQseq4,
                                            qrcmMMxsplineQseq5 = predicted.y.qrcmMMxsplineQseq5,
                                            qrcmMMxsplineQseq6 = predicted.y.qrcmMMxsplineQseq6,
                                            rqXspline = predicted.y.rqXspline)
WTDquantilePlotXspline8 <- ggplot(WTDqrcmXspline8QuantilePlotDF, aes(x = qgrid)) + labs(x = "Quantile Order", y = TeX("Predicted $\\,\\hat{y}$")) +
  geom_line(aes(y = qrcmMMxsplineQlog, color = "MMxSplineQlogistic")) + # green
  geom_line(aes(y = qrcmMMxsplineQseq3, color = "MMxSplineQnsSeq3")) + 
  geom_line(aes(y = qrcmMMxsplineQseq4, color = "MMxSplineQnsSeq4")) + 
  geom_line(aes(y = qrcmMMxsplineQseq5, color = "MMxSplineQnsSeq5")) + 
  geom_line(aes(y = qrcmMMxsplineQseq6, color = "MMxSplineQnsSeq6")) + 
  geom_line(aes(y = rqXspline, color = "rqXspline")) + # orange
  scale_color_manual(values = c("#55CC11", "#11AAFF", "#3399EE", "#5577DD", "#7755CC", "#FFAA11"),
                     guide = guide_legend(title = "Method", label.position= "bottom", nrow=1)) + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), 
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
WTDquantilePlotXspline8 
setwd("../../plots/nonparaQuantReg")
ggarrange(WTDquantilePlotXspline3, WTDquantilePlotXspline5, WTDquantilePlotXspline7, 
          WTDquantilePlotXspline4, WTDquantilePlotXspline6, WTDquantilePlotXspline8,
          labels = c("A", "C", "E", "B", "D", "F"), align = "hv",
          ncol = 3, nrow = 2, common.legend = TRUE, legend = "bottom")
ggsave("WTDquantilePlotXspline345678small.png", width = 24, height = 16, units = "cm")
WTDquantilePlotXspline3 <- ggplot(WTDqrcmXspline3QuantilePlotDF, aes(x = qgrid)) + labs(x = "Quantile Order", y = TeX("Predicted $\\,\\hat{y}$")) +
  geom_line(aes(y = qrcmMMxsplineQlog, color = "MMxSplineQlogistic")) + # green
  geom_line(aes(y = qrcmMMxsplineQseq3, color = "MMxSplineQnsSeq3")) + 
  geom_line(aes(y = qrcmMMxsplineQseq4, color = "MMxSplineQnsSeq4")) + 
  geom_line(aes(y = qrcmMMxsplineQseq5, color = "MMxSplineQnsSeq5")) + 
  geom_line(aes(y = qrcmMMxsplineQseq6, color = "MMxSplineQnsSeq6")) + 
  geom_line(aes(y = rqXspline, color = "rqXspline")) + # orange
  scale_color_manual(values = c("#55CC11", "#11AAFF", "#3399EE", "#5577DD", "#7755CC", "#FFAA11"),
                     guide = guide_legend(title = "Method", label.position= "bottom", nrow=2)) + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), 
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
WTDquantilePlotXspline4 <- ggplot(WTDqrcmXspline4QuantilePlotDF, aes(x = qgrid)) + labs(x = "Quantile Order", y = TeX("Predicted $\\,\\hat{y}$")) +
  geom_line(aes(y = qrcmMMxsplineQlog, color = "MMxSplineQlogistic")) + # green
  geom_line(aes(y = qrcmMMxsplineQseq3, color = "MMxSplineQnsSeq3")) + 
  geom_line(aes(y = qrcmMMxsplineQseq4, color = "MMxSplineQnsSeq4")) + 
  geom_line(aes(y = qrcmMMxsplineQseq5, color = "MMxSplineQnsSeq5")) + 
  geom_line(aes(y = qrcmMMxsplineQseq6, color = "MMxSplineQnsSeq6")) + 
  geom_line(aes(y = rqXspline, color = "rqXspline")) + # orange
  scale_color_manual(values = c("#55CC11", "#11AAFF", "#3399EE", "#5577DD", "#7755CC", "#FFAA11"),
                     guide = guide_legend(title = "Method", label.position= "bottom", nrow=2)) + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), 
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
WTDquantilePlotXspline5 <- ggplot(WTDqrcmXspline5QuantilePlotDF, aes(x = qgrid)) + labs(x = "Quantile Order", y = TeX("Predicted $\\,\\hat{y}$")) +
  geom_line(aes(y = qrcmMMxsplineQlog, color = "MMxSplineQlogistic")) + # green
  geom_line(aes(y = qrcmMMxsplineQseq3, color = "MMxSplineQnsSeq3")) + 
  geom_line(aes(y = qrcmMMxsplineQseq4, color = "MMxSplineQnsSeq4")) + 
  geom_line(aes(y = qrcmMMxsplineQseq5, color = "MMxSplineQnsSeq5")) + 
  geom_line(aes(y = qrcmMMxsplineQseq6, color = "MMxSplineQnsSeq6")) + 
  geom_line(aes(y = rqXspline, color = "rqXspline")) + # orange
  scale_color_manual(values = c("#55CC11", "#11AAFF", "#3399EE", "#5577DD", "#7755CC", "#FFAA11"),
                     guide = guide_legend(title = "Method", label.position= "bottom", nrow=2)) + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), 
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
WTDquantilePlotXspline6 <- ggplot(WTDqrcmXspline6QuantilePlotDF, aes(x = qgrid)) + labs(x = "Quantile Order", y = TeX("Predicted $\\,\\hat{y}$")) +
  geom_line(aes(y = qrcmMMxsplineQlog, color = "MMxSplineQlogistic")) + # green
  geom_line(aes(y = qrcmMMxsplineQseq3, color = "MMxSplineQnsSeq3")) + 
  geom_line(aes(y = qrcmMMxsplineQseq4, color = "MMxSplineQnsSeq4")) + 
  geom_line(aes(y = qrcmMMxsplineQseq5, color = "MMxSplineQnsSeq5")) + 
  geom_line(aes(y = qrcmMMxsplineQseq6, color = "MMxSplineQnsSeq6")) + 
  geom_line(aes(y = rqXspline, color = "rqXspline")) + # orange
  scale_color_manual(values = c("#55CC11", "#11AAFF", "#3399EE", "#5577DD", "#7755CC", "#FFAA11"),
                     guide = guide_legend(title = "Method", label.position= "bottom", nrow=2)) + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), 
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
WTDquantilePlotXspline7 <- ggplot(WTDqrcmXspline7QuantilePlotDF, aes(x = qgrid)) + labs(x = "Quantile Order", y = TeX("Predicted $\\,\\hat{y}$")) +
  geom_line(aes(y = qrcmMMxsplineQlog, color = "MMxSplineQlogistic")) + # green
  geom_line(aes(y = qrcmMMxsplineQseq3, color = "MMxSplineQnsSeq3")) + 
  geom_line(aes(y = qrcmMMxsplineQseq4, color = "MMxSplineQnsSeq4")) + 
  geom_line(aes(y = qrcmMMxsplineQseq5, color = "MMxSplineQnsSeq5")) + 
  geom_line(aes(y = qrcmMMxsplineQseq6, color = "MMxSplineQnsSeq6")) + 
  geom_line(aes(y = rqXspline, color = "rqXspline")) + # orange
  scale_color_manual(values = c("#55CC11", "#11AAFF", "#3399EE", "#5577DD", "#7755CC", "#FFAA11"),
                     guide = guide_legend(title = "Method", label.position= "bottom", nrow=2)) + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), 
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
WTDquantilePlotXspline8 <- ggplot(WTDqrcmXspline8QuantilePlotDF, aes(x = qgrid)) + labs(x = "Quantile Order", y = TeX("Predicted $\\,\\hat{y}$")) +
  geom_line(aes(y = qrcmMMxsplineQlog, color = "MMxSplineQlogistic")) + # green
  geom_line(aes(y = qrcmMMxsplineQseq3, color = "MMxSplineQnsSeq3")) + 
  geom_line(aes(y = qrcmMMxsplineQseq4, color = "MMxSplineQnsSeq4")) + 
  geom_line(aes(y = qrcmMMxsplineQseq5, color = "MMxSplineQnsSeq5")) + 
  geom_line(aes(y = qrcmMMxsplineQseq6, color = "MMxSplineQnsSeq6")) + 
  geom_line(aes(y = rqXspline, color = "rqXspline")) + # orange
  scale_color_manual(values = c("#55CC11", "#11AAFF", "#3399EE", "#5577DD", "#7755CC", "#FFAA11"),
                     guide = guide_legend(title = "Method", label.position= "bottom", nrow=2)) + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), 
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
ggarrange(WTDquantilePlotXspline3, WTDquantilePlotXspline4, 
          WTDquantilePlotXspline5, WTDquantilePlotXspline6,
          WTDquantilePlotXspline7, WTDquantilePlotXspline8,
          labels = c("A", "B", "C", "D", "E", "F"), align = "hv",
          ncol = 2, nrow = 3, common.legend = TRUE, legend = "bottom")
ggsave("WTDquantilePlotXspline345678.png", width = 16, height = 24, units = "cm")



==> supp/nonparametric_quantile_regression/doubleKernel_WTD.R <==
rm(list=ls())
setwd("C:/Users/annie/OneDrive - National University of Singapore/Documents/PhD/research/FYP github repos/MMquantreg/datasets")
data = read.table("Water Table Depth (WTD) vs Flux data.txt")
x = log(data$flux+6.9) #rescale flux
#max(x) 4.844187           min(x)           -2.302585  
x = (1/7.3)*(x+2.4) #rescale the resulting flux values to (0,1). 
#Now max(x) = 0.9923544 and min(x) = 0.0133 
y = data$wtd; y = abs(y) #min(y)=0.5, max(y)=71.7
#double normal kernel cdf hathatF(y|x)   mixture normal
Fdoublehat <- function(x, y, xobs, yobs, h1, h2){
  # x,y,h1,h2 scalar; xobs,yobs vector
  w = dnorm(xobs, mean = x, sd = h1) #how close each xi is to x
  w = w/sum(w)
  cdfs = pnorm(y, mean = yobs, sd = h2) #P(N(yi,h2)<=y)
  return(sum(w*cdfs))
}
#quantile function of the mixture normal Qq(y|x)   Fdoublehat^{-1}
#bounds for y here: c(0,100)
Qdoublehat <- function(x, q, xobs, yobs, h1, h2, bounds=c(0,100)){
  # x,q,h1,h2 scalar; xobs,yobs vector
  G <- function(y)  Fdoublehat(x, y, xobs, yobs, h1, h2) - q
  return(uniroot(G, interval=bounds)$root) 
}
#double normal kernel pdf hathatf(y|x)   mixture normal
fdoublehat <- function(x, y, xobs, yobs, h1, h2,minthresh=1e-4){
  # x,y,h1,h2 scalar; xobs,yobs vector; minthreshold avoid density=0
  w = dnorm(xobs, mean = x, sd = h1) #how close each xi is to x
  w = w/sum(w)
  pdfs = dnorm(y, mean = yobs, sd = h2) #P(N(yi,h2)=y)
  pdfs[pdfs>1]=1 #when y and yobs very close, pdfs may > 1 (in fact very large)
  density = sum(w*pdfs)
  return(max(density, minthresh))
}


################ Double Kernel conditional quantile curves Q_q(Y|x) vs x for 7 quantile levels ################
setwd("../plots/nonparaQuantReg")
quants = c(0.05, 0.1, 0.25, 0.5, 0.75, 0.9, 0.95)
xgrid = ppoints(1000, a=0.5)
h1.vec <- c(0.05,0.1,0.15,0.2,0.25,0.3)
h2 <- 0.0001
WTDtransformedData <- data.frame(x = x, y = y)
# WTDtransformedScatter <- ggplot(WTDtransformedData) + geom_point(aes(x = x, y = y)) + 
#   labs(x = "Rescaled Flux", y = "WTD (cm)") +
#   theme(axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
# WTDtransformedScatter
h11DF <- h12DF <- h13DF <- h14DF <- h15DF <- h16DF <- data.frame(age = xgrid)
for(k in 1:length(quants)){
  predicted.y = sapply(xgrid, Qdoublehat, quants[k], x, y, h1.vec[1], h2)
  h11DF <- cbind(h11DF, predicted.y)#lines(xgrid, exp(predicted.y), lwd = 2, col=k)
}
for(k in 1:length(quants)){
  predicted.y = sapply(xgrid, Qdoublehat, quants[k], x, y, h1.vec[2], h2)
  h12DF <- cbind(h12DF, predicted.y)#lines(xgrid, exp(predicted.y), lwd = 2, col=k)
}
for(k in 1:length(quants)){
  predicted.y = sapply(xgrid, Qdoublehat, quants[k], x, y, h1.vec[3], h2)
  h13DF <- cbind(h13DF, predicted.y)#lines(xgrid, exp(predicted.y), lwd = 2, col=k)
}
for(k in 1:length(quants)){
  predicted.y = sapply(xgrid, Qdoublehat, quants[k], x, y, h1.vec[4], h2)
  h14DF <- cbind(h14DF, predicted.y)#lines(xgrid, exp(predicted.y), lwd = 2, col=k)
}
for(k in 1:length(quants)){
  predicted.y = sapply(xgrid, Qdoublehat, quants[k], x, y, h1.vec[5], h2)
  h15DF <- cbind(h15DF, predicted.y)#lines(xgrid, exp(predicted.y), lwd = 2, col=k)
}
for(k in 1:length(quants)){
  predicted.y = sapply(xgrid, Qdoublehat, quants[k], x, y, h1.vec[6], h2)
  h16DF <- cbind(h16DF, predicted.y)#lines(xgrid, exp(predicted.y), lwd = 2, col=k)
}
colnames(h11DF)[-1] <- colnames(h12DF)[-1] <- colnames(h13DF)[-1] <- 
  colnames(h14DF)[-1] <- colnames(h15DF)[-1] <- colnames(h16DF)[-1] <- paste("Qq", quants, "y", sep = "")
h11fittedQuantileCurves <- ggplot(h11DF, aes(x = xgrid)) + labs(x = "Rescaled Flux", y = "WTD (cm)") + #Q_q(Y|x)
  geom_line(aes(y = Qq0.05y, color = "q = 0.05")) + 
  geom_line(aes(y = Qq0.1y, color = "q = 0.1")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9")) + 
  geom_line(aes(y = Qq0.95y, color = "q = 0.95")) + 
  geom_point(data = WTDtransformedData, aes(x = x, y = y), alpha = 0.05) +
  scale_color_discrete(guide = guide_legend(title = "Quantile Level", label.position="bottom", nrow=1)) +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 11), axis.title.y = element_text(size = 11))
h11fittedQuantileCurves
h12fittedQuantileCurves <- ggplot(h12DF, aes(x = xgrid)) + labs(x = "Rescaled Flux", y = "WTD (cm)") + #Q_q(Y|x)
  geom_line(aes(y = Qq0.05y, color = "q = 0.05")) + 
  geom_line(aes(y = Qq0.1y, color = "q = 0.1")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9")) + 
  geom_line(aes(y = Qq0.95y, color = "q = 0.95")) + 
  geom_point(data = WTDtransformedData, aes(x = x, y = y), alpha = 0.05) +
  scale_color_discrete(guide = guide_legend(title = "Quantile Level", label.position="bottom", nrow=1)) +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 11), axis.title.y = element_text(size = 11))
h12fittedQuantileCurves
h13fittedQuantileCurves <- ggplot(h13DF, aes(x = xgrid)) + labs(x = "Rescaled Flux", y = "WTD (cm)") + #Q_q(Y|x)
  geom_line(aes(y = Qq0.05y, color = "q = 0.05")) + 
  geom_line(aes(y = Qq0.1y, color = "q = 0.1")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9")) + 
  geom_line(aes(y = Qq0.95y, color = "q = 0.95")) + 
  geom_point(data = WTDtransformedData, aes(x = x, y = y), alpha = 0.05) +
  scale_color_discrete(guide = guide_legend(title = "Quantile Level", label.position="bottom", nrow=1)) +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 11), axis.title.y = element_text(size = 11))
h13fittedQuantileCurves
h14fittedQuantileCurves <- ggplot(h14DF, aes(x = xgrid)) + labs(x = "Rescaled Flux", y = "WTD (cm)") + #Q_q(Y|x)
  geom_line(aes(y = Qq0.05y, color = "q = 0.05")) + 
  geom_line(aes(y = Qq0.1y, color = "q = 0.1")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9")) + 
  geom_line(aes(y = Qq0.95y, color = "q = 0.95")) + 
  geom_point(data = WTDtransformedData, aes(x = x, y = y), alpha = 0.05) +
  scale_color_discrete(guide = guide_legend(title = "Quantile Level", label.position="bottom", nrow=1)) +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 11), axis.title.y = element_text(size = 11))
h14fittedQuantileCurves
h15fittedQuantileCurves <- ggplot(h15DF, aes(x = xgrid)) + labs(x = "Rescaled Flux", y = "WTD (cm)") + #Q_q(Y|x)
  geom_line(aes(y = Qq0.05y, color = "q = 0.05")) + 
  geom_line(aes(y = Qq0.1y, color = "q = 0.1")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9")) + 
  geom_line(aes(y = Qq0.95y, color = "q = 0.95")) + 
  geom_point(data = WTDtransformedData, aes(x = x, y = y), alpha = 0.05) +
  scale_color_discrete(guide = guide_legend(title = "Quantile Level", label.position="bottom", nrow=1)) +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 11), axis.title.y = element_text(size = 11))
h15fittedQuantileCurves
h16fittedQuantileCurves <- ggplot(h16DF, aes(x = xgrid)) + labs(x = "Rescaled Flux", y = "WTD (cm)") + #Q_q(Y|x)
  geom_line(aes(y = Qq0.05y, color = "q = 0.05")) + 
  geom_line(aes(y = Qq0.1y, color = "q = 0.1")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9")) + 
  geom_line(aes(y = Qq0.95y, color = "q = 0.95")) + 
  geom_point(data = WTDtransformedData, aes(x = x, y = y), alpha = 0.05) +
  scale_color_discrete(guide = guide_legend(title = "Quantile Level", label.position="bottom", nrow=1)) +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 11), axis.title.y = element_text(size = 11))
h16fittedQuantileCurves
ggarrange(h11fittedQuantileCurves, h12fittedQuantileCurves, 
          h13fittedQuantileCurves, h14fittedQuantileCurves, 
          h15fittedQuantileCurves, h16fittedQuantileCurves,
          labels = c("A", "B", "C", "D", "E", "F"), align = "hv",
          ncol = 2, nrow = 3, common.legend = TRUE, legend = "top")
#ggsave("DKwtdCondQuantCurves.png", width=16, height=24, units="cm")
ggarrange(h11fittedQuantileCurves, h13fittedQuantileCurves, h15fittedQuantileCurves, 
          h12fittedQuantileCurves, h14fittedQuantileCurves, h16fittedQuantileCurves,
          labels = c("A", "C", "E", "B", "D", "F"), align = "hv",
          ncol = 3, nrow = 2, common.legend = TRUE, legend = "top")
#ggsave("DKwtdCondQuantCurvesSmall.png", width=24, height=16, units="cm")


################ Likelihood Cross Validation ################
LCV_1fold<- function(x, y, h1, h2){ #x,y vector (sample values)
  n = length(y)
  LCVloss = 1
  for(i in 1:n){
    #in R, the smallest/largest representable numbers:2.225074e-308/1.797693e+308
    lossi = fdoublehat(x[i], y[i], x[-i], y[-i], h1, h2)*1000
    LCVloss = LCVloss*lossi
  }
  return(LCVloss)
}

####### LCV loss chart
h2.vec <- c(0.001, 0.0001, 0.00001)
result = matrix(0, length(h1.vec), length(h2.vec),
                dimnames = list(paste("h1=", as.character(h1.vec), sep=""), 
                                paste("h2=", as.character(h2.vec), sep="")))
for(i in 1:length(h1.vec))
  for(j in 1:length(h2.vec)){
    h1 = h1.vec[i]
    h2 = h2.vec[j]
    result[i,j] = LCV_1fold(x, y, h1, h2)
  }
 
save(result, file="loss chart.RData")
library(xtable)
xt = xtable(data.frame(result), digits=-5)
names(xt) = paste("h2=", as.character(h2.vec), sep="")
latex <- print.xtable(xt, print.results = FALSE, scalebox = 1)
writeLines(
  c(
    "\\documentclass[12pt]{article}",
    "\\usepackage{graphicx}",
    "\\begin{document}",
    "\\thispagestyle{empty}",
    latex,
    "\\end{document}"
  ),
  "WTD LCV Loss Chart for Bandwidth Choices.tex"
)
tools::texi2pdf("table.tex", clean = TRUE)


==> supp/nonparametric_quantile_regression/doubleKernel_triceps.R <==
rm(list=ls())
setwd("C:/Users/annie/OneDrive - National University of Singapore/Documents/PhD/research/FYP github repos/MMquantreg/datasets")
tricepsData = read.csv("triceps.csv")
x <- tricepsData$age # min(x)=0.26; max(x)=51.75
y <- tricepsData$lntriceps # min(y) = 1.163151; max(y) = 3.605498
#double normal kernel cdf hathatF(y|x)   mixture normal
Fdoublehat <- function(x, y, xobs, yobs, h1, h2){
  # x,y,h1,h2 scalar; xobs,yobs vector
  w = dnorm(xobs, mean = x, sd = h1) #how close each xi is to x
  w = w/sum(w)
  cdfs = pnorm(y, mean = yobs, sd = h2) #P(N(yi,h2)<=y)
  return(sum(w*cdfs))
}
#quantile function of the mixture normal Qq(y|x)   Fdoublehat^{-1}
#bounds for y here: c(0,100)
Qdoublehat <- function(x, q, xobs, yobs, h1, h2, bounds=c(0,5)){
  # x,q,h1,h2 scalar; xobs,yobs vector
  G <- function(y)  Fdoublehat(x, y, xobs, yobs, h1, h2) - q
  return(uniroot(G, interval=bounds)$root) 
}
#double normal kernel pdf hathatf(y|x)   mixture normal
fdoublehat <- function(x, y, xobs, yobs, h1, h2, minthresh=1e-4){
  # x,y,h1,h2 scalar; xobs,yobs vector; minthreshold avoid density=0
  w = dnorm(xobs, mean = x, sd = h1) #how close each xi is to x
  w = w/sum(w)
  pdfs = dnorm(y, mean = yobs, sd = h2) #P(N(yi,h2)=y)
  pdfs[pdfs>1]=1 #when y and yobs very close, pdfs may > 1 (in fact very large)
  density = sum(w*pdfs)
  return(max(density, minthresh))
}

################ Double Kernel conditional quantile curves Q_q(Y|x) vs x for 7 quantile levels ################
setwd("../plots/nonparaQuantReg")
quants = c(0.05, 0.1, 0.25, 0.5, 0.75, 0.9, 0.95)
xgrid = seq(0, 52, length=1000)
h1.vec <- c(0.05, 0.1, 0.15, 0.2, 0.25, 0.3)*50
h2 <- 1e-4
# tricepsScatter <- ggplot(tricepsData) + geom_point(aes(x = age, y = triceps), alpha = 0.5) + 
#   labs(x = "Age (years)", y = "Triceps Skinfold Thickness (mm)") +
#   theme(axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
# tricepsScatter 
h11DF <- data.frame(age = xgrid)
for(k in 1:length(quants)){
  predicted.y = sapply(xgrid, Qdoublehat, quants[k], x, y, h1.vec[1], h2)
  h11DF <- cbind(h11DF, exp(predicted.y))#lines(xgrid, exp(predicted.y), lwd = 2, col=k)
}
h12DF <- data.frame(age = xgrid)
for(k in 1:length(quants)){
  predicted.y = sapply(xgrid, Qdoublehat, quants[k], x, y, h1.vec[2], h2)
  h12DF <- cbind(h12DF, exp(predicted.y))#lines(xgrid, exp(predicted.y), lwd = 2, col=k)
}
h13DF <- data.frame(age = xgrid)
for(k in 1:length(quants)){
  predicted.y = sapply(xgrid, Qdoublehat, quants[k], x, y, h1.vec[3], h2)
  h13DF <- cbind(h13DF, exp(predicted.y))#lines(xgrid, exp(predicted.y), lwd = 2, col=k)
}
h14DF <- data.frame(age = xgrid)
for(k in 1:length(quants)){
  predicted.y = sapply(xgrid, Qdoublehat, quants[k], x, y, h1.vec[4], h2)
  h14DF <- cbind(h14DF, exp(predicted.y))#lines(xgrid, exp(predicted.y), lwd = 2, col=k)
}
h15DF <- data.frame(age = xgrid)
for(k in 1:length(quants)){
  predicted.y = sapply(xgrid, Qdoublehat, quants[k], x, y, h1.vec[5], h2)
  h15DF <- cbind(h15DF, exp(predicted.y))#lines(xgrid, exp(predicted.y), lwd = 2, col=k)
}
h16DF <- data.frame(age = xgrid)
for(k in 1:length(quants)){
  predicted.y = sapply(xgrid, Qdoublehat, quants[k], x, y, h1.vec[6], h2)
  h16DF <- cbind(h16DF, exp(predicted.y))#lines(xgrid, exp(predicted.y), lwd = 2, col=k)
}
colnames(h11DF)[-1] <- colnames(h12DF)[-1] <- colnames(h13DF)[-1] <- 
  colnames(h14DF)[-1] <- colnames(h15DF)[-1] <- colnames(h16DF)[-1] <- paste("Qq", quants, "y", sep = "")
h11fittedQuantileCurves <- ggplot(h11DF, aes(x = xgrid)) + labs(x = "Age (year)", y = "Triceps Skinfold Thickness (mm)") + #Q_q(Y|x)
  geom_line(aes(y = Qq0.05y, color = "q = 0.05")) + 
  geom_line(aes(y = Qq0.1y, color = "q = 0.1")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9")) + 
  geom_line(aes(y = Qq0.95y, color = "q = 0.95")) + 
  geom_point(data = tricepsData, aes(x = age, y = triceps), alpha = 0.05) +
  scale_color_discrete(guide = guide_legend(title = "Quantile Level", label.position="bottom", nrow=1)) +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 10), axis.title.y = element_text(size = 10))
h11fittedQuantileCurves
h12fittedQuantileCurves <- ggplot(h12DF, aes(x = xgrid)) + labs(x = "Age (year)", y = "Triceps Skinfold Thickness (mm)") + #Q_q(Y|x)
  geom_line(aes(y = Qq0.05y, color = "q = 0.05")) + 
  geom_line(aes(y = Qq0.1y, color = "q = 0.1")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9")) + 
  geom_line(aes(y = Qq0.95y, color = "q = 0.95")) + 
  geom_point(data = tricepsData, aes(x = age, y = triceps), alpha = 0.05) +
  scale_color_discrete(guide = guide_legend(title = "Quantile Level", label.position="bottom", nrow=1)) +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 10), axis.title.y = element_text(size = 10))
h12fittedQuantileCurves
h13fittedQuantileCurves <- ggplot(h13DF, aes(x = xgrid)) + labs(x = "Age (year)", y = "Triceps Skinfold Thickness (mm)") + #Q_q(Y|x)
  geom_line(aes(y = Qq0.05y, color = "q = 0.05")) + 
  geom_line(aes(y = Qq0.1y, color = "q = 0.1")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9")) + 
  geom_line(aes(y = Qq0.95y, color = "q = 0.95")) + 
  geom_point(data = tricepsData, aes(x = age, y = triceps), alpha = 0.05) +
  scale_color_discrete(guide = guide_legend(title = "Quantile Level", label.position="bottom", nrow=1)) +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 10), axis.title.y = element_text(size = 10))
h13fittedQuantileCurves
h14fittedQuantileCurves <- ggplot(h14DF, aes(x = xgrid)) + labs(x = "Age (year)", y = "Triceps Skinfold Thickness (mm)") + #Q_q(Y|x)
  geom_line(aes(y = Qq0.05y, color = "q = 0.05")) + 
  geom_line(aes(y = Qq0.1y, color = "q = 0.1")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9")) + 
  geom_line(aes(y = Qq0.95y, color = "q = 0.95")) + 
  geom_point(data = tricepsData, aes(x = age, y = triceps), alpha = 0.05) +
  scale_color_discrete(guide = guide_legend(title = "Quantile Level", label.position="bottom", nrow=1)) +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 10), axis.title.y = element_text(size = 10))
h14fittedQuantileCurves
h15fittedQuantileCurves <- ggplot(h15DF, aes(x = xgrid)) + labs(x = "Age (year)", y = "Triceps Skinfold Thickness (mm)") + #Q_q(Y|x)
  geom_line(aes(y = Qq0.05y, color = "q = 0.05")) + 
  geom_line(aes(y = Qq0.1y, color = "q = 0.1")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9")) + 
  geom_line(aes(y = Qq0.95y, color = "q = 0.95")) + 
  geom_point(data = tricepsData, aes(x = age, y = triceps), alpha = 0.05) +
  scale_color_discrete(guide = guide_legend(title = "Quantile Level", label.position="bottom", nrow=1)) +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 10), axis.title.y = element_text(size = 10))
h15fittedQuantileCurves
h16fittedQuantileCurves <- ggplot(h16DF, aes(x = xgrid)) + labs(x = "Age (year)", y = "Triceps Skinfold Thickness (mm)") + #Q_q(Y|x)
  geom_line(aes(y = Qq0.05y, color = "q = 0.05")) + 
  geom_line(aes(y = Qq0.1y, color = "q = 0.1")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9")) + 
  geom_line(aes(y = Qq0.95y, color = "q = 0.95")) + 
  geom_point(data = tricepsData, aes(x = age, y = triceps), alpha = 0.05) +
  scale_color_discrete(guide = guide_legend(title = "Quantile Level", label.position="bottom", nrow=1)) +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 10), axis.title.y = element_text(size = 10))
h16fittedQuantileCurves
ggarrange(h11fittedQuantileCurves, h12fittedQuantileCurves, 
          h13fittedQuantileCurves, h14fittedQuantileCurves, 
          h15fittedQuantileCurves, h16fittedQuantileCurves,
          labels = c("A", "B", "C", "D", "E", "F"), align = "hv",
          ncol = 2, nrow = 3, common.legend = TRUE, legend = "top")
#ggsave("DKtricepsCondQuantCurves.png", width=16, height=24, units="cm")
ggarrange(h11fittedQuantileCurves, h13fittedQuantileCurves, h15fittedQuantileCurves, 
          h12fittedQuantileCurves, h14fittedQuantileCurves, h16fittedQuantileCurves,
          labels = c("A", "C", "E", "B", "D", "F"), align = "hv",
          ncol = 3, nrow = 2, common.legend = TRUE, legend = "top")
#ggsave("DKtricepsCondQuantCurvesSmall.png", width=24, height=16, units="cm")


################ Likelihood Cross Validation ################
LCV_1fold<- function(x, y, h1, h2){ #x,y vector (sample values)
  n = length(y)
  LCVloss = 1
  for(i in 1:n){
    #in R, the smallest/largest representable numbers:2.225074e-308/1.797693e+308
    lossi = fdoublehat(x[i], y[i], x[-i], y[-i], h1, h2)*100
    LCVloss = LCVloss*lossi
  }
  return(LCVloss)
}

####### LCV loss chart
h2.vec <- c(1e-4, 1e-5, 1e-6)
result = matrix(0, length(h1.vec), length(h2.vec),
                dimnames = list(paste("h1=", as.character(h1.vec), sep=""), 
                                paste("h2=", as.character(h2.vec), sep="")))
for(i in 1:length(h1.vec))
  for(j in 1:length(h2.vec)){
    h1 = h1.vec[i]
    h2 = h2.vec[j]
    result[i,j] = LCV_1fold(x, y, h1, h2)
  }

save(result, file="loss chart triceps.RData")
library(xtable)
xt = xtable(data.frame(result), digits=-5)
names(xt) = paste("h2=", as.character(h2.vec), sep="")
latex <- print.xtable(xt, print.results = FALSE, scalebox = 1)
writeLines(
  c(
    "\\documentclass[12pt]{article}",
    "\\usepackage{graphicx}",
    "\\begin{document}",
    "\\thispagestyle{empty}",
    latex,
    "\\end{document}"
  ),
  "triceps LCV Loss Chart for Bandwidth Choices.tex"
)
tools::texi2pdf("table.tex", clean = TRUE)


==> supp/nonparametric_quantile_regression/simu/D62_IMSE.R <==
rm(list=ls())
library(splines)
quantiles <- c(0.1, 0.25, 0.5, 0.75, 0.9)
a = -2; b = -0.75; c = -0.5; d = -4; f = -0.2; g = -1
### theoretical 
tcap6 <- function(q,x,a,b,c,d,f,g){ # theoretical quantile function for GG dependent on x
  mu = a+b*x
  sigma = exp(c+d*x)
  k = exp(f+g*x)
  r = qgamma(q,shape=k)
  tcap6 = exp(mu)*(r/k)^(sigma*sqrt(k))
  return(tcap6)
}
### double kernel
Fdoublehat <- function(x, y, xobs, yobs, h1, h2){
  # x,y,h1,h2 scalar; xobs,yobs vector
  w = dnorm(xobs, mean = x, sd = h1) #how close each xi is to x
  w = w/sum(w)
  cdfs = pnorm(y, mean = yobs, sd = h2) #P(N(yi,h2)<=y)
  return(sum(w*cdfs))
}
Qdoublehat <- function(x, q, xobs, yobs, h1, h2, bounds = c(-0.1,20)){
  # x,q,h1,h2 scalar; xobs,yobs vector
  G <- function(y)  Fdoublehat(x, y, xobs, yobs, h1, h2) - q
  return(uniroot(G,interval=bounds)$root) 
}
### MM
b.vec <- function(q){
  c(1, log(q), log(1-q)) 
}### log base functions of q; length(b.vec(q)) = h
b.vec.spline <- function(q, knots){
  h = length(knots)
  qlast = knots[h]
  qseclast = knots[h-1]
  result = c(1, q)
  for (i in 1:(h-2)) {
    knot = knots[i]
    result = c(result, 
               (q>knot)*(q-knot)^3 - (q>qseclast)*(q-qseclast)^3*(qlast-knot)/(qlast-qseclast) +
                 (q>qlast)*(q-qlast)^3*(qseclast-knot)/(qlast-qseclast) )
  }
  return(result)
}### natural spline base functions of q; length(b.vec.spline(q, knots)) = h
qrcmMM <- function(y,X,epsilon,quantiles, N){
  k = length(quantiles) # number of quantiles
  h = 3 #length of b.vec, i.e. number of base functions of q
  p = ncol(X) #(1+4) one intercept, 4 explanatory variables
  n = length(y)
  theta.ini = rep(1,p*h) 
  theta = theta.ini 
  for (t in 0:N){
    sum.matrix = matrix(0,h*p,h*p)
    sum.vector = rep(0,h*p)
    for (a in 1:k){
      q = quantiles[a]
      D_a <- kronecker(t(b.vec(q)), X)
      r = y - D_a%*%theta #n by 1 vector r_a^t
      W = diag(as.numeric(1/(abs(r)+epsilon))) # n by n diagonal matrix with positive entries W_a^t
      sum.matrix = sum.matrix + t(D_a)%*%W%*%D_a
      sum.vector = sum.vector + t(D_a)%*%W%*%y+(4*q-2)*colSums(D_a)/2
    }
    theta.new = solve(sum.matrix)%*%sum.vector
    theta = theta.new
    t = t+1
  }
  final.theta = matrix(theta, nrow=p, ncol=h)
  colnames(final.theta) = c("1", "ln (q)", "ln(1-q)")
  return(final.theta)
}
qrcmMM.Dspline <- function(y,X,epsilon,quantiles, N, knots){
  k = length(quantiles) # number of quantiles
  h = length(knots) #length of b.vec, i.e. number of base functions of q
  p = ncol(X) #(1+4) one intercept, 4 explanatory variables
  n = length(y)
  theta.ini = rep(1,p*h) 
  theta = theta.ini 
  for (t in 0:N){
    sum.matrix = matrix(0,h*p,h*p)
    sum.vector = rep(0,h*p)
    for (a in 1:k){
      q = quantiles[a]
      D_a <- kronecker(t(b.vec.spline(q, knots)), X)
      r = y - D_a%*%theta #n by 1 vector r_a^t
      W = diag(as.numeric(1/(abs(r)+epsilon))) # n by n diagonal matrix with positive entries W_a^t
      sum.matrix = sum.matrix + t(D_a)%*%W%*%D_a
      sum.vector = sum.vector + t(D_a)%*%W%*%y+(4*q-2)*colSums(D_a)/2
    }
    theta.new = solve(sum.matrix)%*%sum.vector
    theta = theta.new
    t = t+1
  }
  final.theta = matrix(theta, nrow=p, ncol=h)
  colnames(final.theta)= c("1", "q", paste("S_", as.character(1:(h-2)), "(q)", sep=""))
  return(final.theta)
}
calcMSE <- function(q,xvec,Xspline,fit,ind, y, h1){ #x is a vector
  #theoretical quantile function for y given x 
  Qq = sapply(xvec, tcap6, q=q, a=a, b=b, c=c, d=d, f=f, g=g)
  if(ind == 200){ # for double kernel
    Qqhat = sapply(xvec, Qdoublehat, q, xvec, y, h1, h2)
  } else if(ind == 100){
    Qqhat = Xspline%*%fit%*%b.vec(q)  #for MM q basis c(1, log(q), log(1-q))
  } else{
    Qqhat = Xspline%*%fit%*%b.vec.spline(q, qknots.list[[ind]])#for MM q spline basis
  }
  mse = sum((Qq-Qqhat)^2)
  return(mse)
} ### calculate mse for a single sample, a given q 
# for MM 
xknots.list = list(seq(0,1,length=5)[2:4], seq(0,1,length=6)[2:5],
                   seq(0,1,length=7)[2:6], seq(0,1,length=8)[2:7],
                   seq(0,1,length=9)[2:8],
                   c(0.2, 0.4, 0.5, 0.55, 0.6, 0.7, 0.9))
xnames = c("xseq3", "xseq4", "xseq5", "xseq6", "xseq7", "xasym7")
qknots.list = list(seq(0,1,length=5)[2:4], seq(0,1,length=6)[2:5],
                   seq(0,1,length=7)[2:6])
qnames = c("qlogistic", "qseq3", "qseq4", "qseq5")
# for double kernel
h1.vec <- c(0.01,0.05,0.1,0.15,0.2,0.25,0.3)
h2 = 1e-4
mainfunc <- function(N, n, quantiles, a,b,c,d,f,g, xknots.list, qknots.list, xnames, qnames, h1.vec, h2){
  xKnotsNum <- length(xknots.list)
  qBasisNum <- length(qnames)
  h1num <- length(h1.vec)
  quantNum <- length(quantiles)
  sum.mse.list = replicate(xKnotsNum*qBasisNum + h1num, 
                           rep(0, quantNum), simplify = FALSE)
  set.seed(101)
  for(iter in 1:N){
    print(iter)
    x = runif(n,0,1) #each sample size is n
    mu = a+b*x
    sigma = exp(c+d*x)
    k = exp(f+g*x)
    beta = 1/(sigma*sqrt(k))
    theta = exp(mu-log(k)/beta)
    y = (rgamma(n, shape=k, scale=theta^beta))^(1/beta) 
    ## MM 
    for(i in 1:xKnotsNum){
      xknots = xknots.list[[i]]
      xspline = ns(x, Boundary.knots = c(0,1), knots = xknots)
      Xspline = cbind(rep(1,n), xspline)
      XsplineQlogMMfit <- qrcmMM(y, Xspline, 5e-5, quantiles, 1000)
      save(XsplineQlogMMfit, file = paste0("qrcm", xnames[i], "Qlog_fitcoefSample", 
                                           as.character(iter), ".RData"))
      mse.qrcmlog = sapply(quantiles, calcMSE, x, Xspline, XsplineQlogMMfit, 100, y, NULL) # single sample mse for this fit
      index = (i-1) * qBasisNum + 1
      sum.mse.list[[index]] = sum.mse.list[[index]] + mse.qrcmlog
      for (j in 2:qBasisNum){
        qknots = qknots.list[[j-1]]
        DsplineMMfit <- qrcmMM.Dspline(y, Xspline, 5e-5, quantiles, 1000, qknots)
        save(DsplineMMfit, file = paste("qrcm", xnames[i], qnames[j],
                                        "fitcoefSample", as.character(iter), ".RData", sep=""))
        mse.qrcmDspline = sapply(quantiles, calcMSE, x, Xspline, DsplineMMfit, (j-1), y, NULL) # single sample mse for this fit
        index = (i-1) * qBasisNum + j 
        sum.mse.list[[index]] = sum.mse.list[[index]] + mse.qrcmDspline
      }
    }
    ## DK
    for(h in 1:h1num){
      h1 = h1.vec[h]
      mse.DK = sapply(quantiles, calcMSE, x, NULL, NULL, 200, y, h1) # single sample mse for this fit
      index = xKnotsNum * qBasisNum + h
      sum.mse.list[[index]] = sum.mse.list[[index]] + mse.DK
    }
  }
  result = matrix(unlist(sum.mse.list), length(sum.mse.list), quantNum, byrow = TRUE)
  settingNames = paste0("MM ", as.vector(sapply(xnames, paste0, qnames)))
  settingNames = c(settingNames, paste0("DK h1=", as.character(h1.vec)))
  rownames(result) = settingNames
  colnames(result) = paste("p = ", as.character(quantiles), sep="")
  imse.table = result/N
  save(imse.table, file = "IMSEtableD62seed101.RData")
  return(imse.table)
}
imse.table = mainfunc(1000, 500, quantiles, a,b,c,d,f,g,  
                      xknots.list, qknots.list, xnames, qnames, h1.vec, h2)
library(xtable)
xt = xtable(data.frame(imse.table), digits = 5)
names(xt) = paste("p = ", as.character(quantiles), sep = "")
latex <- print.xtable(xt, print.results = FALSE, scalebox = 0.65)
writeLines(
  c(
    "\\documentclass[12pt]{article}",
    "\\usepackage{graphicx}",
    "\\begin{document}",
    "\\thispagestyle{empty}",
    latex,
    "\\end{document}"
  ),
  "IMSEtableD62.tex"
)
tools::texi2pdf("table.tex", clean = TRUE)


==> supp/nonparametric_quantile_regression/simu/D62quantCurvesDK.R <==
rm(list=ls())
library(splines)
library(tidyverse)
library(ggpubr)
library(latex2exp)
n = 500
N = 1000
quantiles <- c(0.1, 0.25, 0.5, 0.75, 0.9)
a = -2; b = -0.75; c = -0.5; d = -4; f = -0.2; g = -1
tcap6 <- function(q,x,a,b,c,d,f,g){ # quantile function for GG dependent on x
  mu=a+b*x
  sigma=exp(c+d*x)
  k=exp(f+g*x)
  r=qgamma(q,shape=k)
  tcap6=exp(mu)*(r/k)^(sigma*sqrt(k))
  return(tcap6)
}
#double normal kernel cdf hathatF(y|x)   mixture normal
Fdoublehat <- function(x, y, xobs, yobs, h1, h2){
  # x,y,h1,h2 scalar; xobs,yobs vector
  w = dnorm(xobs, mean = x, sd = h1) #how close each xi is to x
  w = w/sum(w)
  cdfs = pnorm(y, mean = yobs, sd = h2) #P(N(yi,h2)<=y)
  return(sum(w*cdfs))
}
#quantile function of the mixture normal Qq(y|x)   Fdoublehat^{-1}
Qdoublehat <- function(x, q, xobs, yobs, h1, h2, bounds = c(-0.1,200)){
  # x,q,h1,h2 scalar; xobs,yobs vector
  G <- function(y)  Fdoublehat(x, y, xobs, yobs, h1, h2) - q
  return(uniroot(G,interval=bounds)$root) 
}
h1.vec <- c(0.05,0.1,0.15,0.2,0.25,0.3)
h2 = 1e-4
xx <- ppoints(1000)
h11DF <- h12DF <- h13DF <- h14DF <- h15DF <- h16DF <- data.frame(x = xx)
set.seed(101)
for(iter in 1:N){
  print(iter)
  x = runif(n,0,1) #each sample size is n
  mu = a+b*x
  sigma = exp(c+d*x)
  k = exp(f+g*x)
  beta = 1/(sigma*sqrt(k))
  theta = exp(mu-log(k)/beta)
  y = (rgamma(n, shape=k, scale=theta^beta))^(1/beta) 
  h11DFiter <- h12DFiter <- h13DFiter <- h14DFiter <- h15DFiter <- h16DFiter <- data.frame(x = xx)
  for(k in 1:length(quantiles)){
    predicted.y = sapply(xx, Qdoublehat, quantiles[k], x, y, h1.vec[1], h2)
    h11DFiter <- cbind(h11DFiter, predicted.y)
    predicted.y = sapply(xx, Qdoublehat, quantiles[k], x, y, h1.vec[2], h2)
    h12DFiter <- cbind(h12DFiter, predicted.y)
    predicted.y = sapply(xx, Qdoublehat, quantiles[k], x, y, h1.vec[3], h2)
    h13DFiter <- cbind(h13DFiter, predicted.y)
    predicted.y = sapply(xx, Qdoublehat, quantiles[k], x, y, h1.vec[4], h2)
    h14DFiter <- cbind(h14DFiter, predicted.y)
    predicted.y = sapply(xx, Qdoublehat, quantiles[k], x, y, h1.vec[5], h2)
    h15DFiter <- cbind(h15DFiter, predicted.y)
    predicted.y = sapply(xx, Qdoublehat, quantiles[k], x, y, h1.vec[6], h2)
    h16DFiter <- cbind(h16DFiter, predicted.y)
  }
  if(iter==1) {
    h11DF = h11DFiter
    h12DF = h12DFiter
    h13DF = h13DFiter
    h14DF = h14DFiter
    h15DF = h15DFiter
    h16DF = h16DFiter
  } else {
    h11DF[,-1] = h11DF[,-1] + h11DFiter[,-1]
    h12DF[,-1] = h12DF[,-1] + h12DFiter[,-1]
    h13DF[,-1] = h13DF[,-1] + h13DFiter[,-1]
    h14DF[,-1] = h14DF[,-1] + h14DFiter[,-1]
    h15DF[,-1] = h15DF[,-1] + h15DFiter[,-1]
    h16DF[,-1] = h16DF[,-1] + h16DFiter[,-1]
  }
}
h11DF[,-1] = h11DF[,-1]/N
h12DF[,-1] = h12DF[,-1]/N
h13DF[,-1] = h13DF[,-1]/N
h14DF[,-1] = h14DF[,-1]/N
h15DF[,-1] = h15DF[,-1]/N
h16DF[,-1] = h16DF[,-1]/N
colnames(h11DF)[-1] <- colnames(h12DF)[-1] <- colnames(h13DF)[-1] <- 
  colnames(h14DF)[-1] <- colnames(h15DF)[-1] <- colnames(h16DF)[-1] <- paste0("Qq", quantiles, "y")

projDirec <- "C:/Users/annie/OneDrive - National University of Singapore/Documents/PhD/research/FYP github repos/MMquantreg"
setwd(paste(projDirec, "nonparametric quantile regression/simu/D62simu", sep = "/"))
save(h11DF, file = "D62h11DF.RData")
save(h12DF, file = "D62h12DF.RData")
save(h13DF, file = "D62h13DF.RData")
save(h14DF, file = "D62h14DF.RData")
save(h15DF, file = "D62h15DF.RData")
save(h16DF, file = "D62h16DF.RData")
setwd(paste(projDirec, "plots/simuNonparaQuantReg", sep = "/"))
h11fittedQuantileCurves <- ggplot(h11DF, aes(x = x)) + labs(x = "x", y = TeX("$\\hat{Q}_q(Y|x)$")) +
  geom_line(aes(y = Qq0.1y, color = "q = 0.1")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9")) + 
  scale_color_discrete(guide = guide_legend(title = "Quantile Level", label.position = "bottom", nrow = 1)) +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), legend.position = "top",
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 11), axis.title.y = element_text(size = 11))
h11fittedQuantileCurves
h12fittedQuantileCurves <- ggplot(h12DF, aes(x = x)) + labs(x = "x", y = TeX("$\\hat{Q}_q(Y|x)$")) + #Q_q(Y|x)
  geom_line(aes(y = Qq0.1y, color = "q = 0.1")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9")) + 
  scale_color_discrete(guide = guide_legend(title = "Quantile Level", label.position = "bottom", nrow = 1)) +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), legend.position = "top",
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 11), axis.title.y = element_text(size = 11))
h12fittedQuantileCurves
h13fittedQuantileCurves <- ggplot(h13DF, aes(x = x)) + labs(x = "x", y = TeX("$\\hat{Q}_q(Y|x)$")) + #Q_q(Y|x)
  geom_line(aes(y = Qq0.1y, color = "q = 0.1")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9")) + 
  scale_color_discrete(guide = guide_legend(title = "Quantile Level", label.position = "bottom", nrow = 1)) +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), legend.position = "top",
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 11), axis.title.y = element_text(size = 11))
h13fittedQuantileCurves
h14fittedQuantileCurves <- ggplot(h14DF, aes(x = x)) + labs(x = "x", y = TeX("$\\hat{Q}_q(Y|x)$")) + #Q_q(Y|x)
  geom_line(aes(y = Qq0.1y, color = "q = 0.1")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9")) + 
  scale_color_discrete(guide = guide_legend(title = "Quantile Level", label.position = "bottom", nrow = 1)) +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), legend.position = "top",
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 11), axis.title.y = element_text(size = 11))
h14fittedQuantileCurves
h15fittedQuantileCurves <- ggplot(h15DF, aes(x = x)) + labs(x = "x", y = TeX("$\\hat{Q}_q(Y|x)$")) + #Q_q(Y|x)
  geom_line(aes(y = Qq0.1y, color = "q = 0.1")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9")) + 
  scale_color_discrete(guide = guide_legend(title = "Quantile Level", label.position = "bottom", nrow = 1)) +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), legend.position = "top",
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 11), axis.title.y = element_text(size = 11))
h15fittedQuantileCurves
h16fittedQuantileCurves <- ggplot(h16DF, aes(x = x)) + labs(x = "x", y = TeX("$\\hat{Q}_q(Y|x)$")) + #Q_q(Y|x)
  geom_line(aes(y = Qq0.1y, color = "q = 0.1")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9")) + 
  scale_color_discrete(guide = guide_legend(title = "Quantile Level", label.position = "bottom", nrow = 1)) +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), legend.position = "top",
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 11), axis.title.y = element_text(size = 11))
h16fittedQuantileCurves
ggarrange(h11fittedQuantileCurves, h12fittedQuantileCurves, 
          h13fittedQuantileCurves, h14fittedQuantileCurves, 
          h15fittedQuantileCurves, h16fittedQuantileCurves,
          labels = c("A", "B", "C", "D", "E", "F"), align = "hv",
          ncol = 2, nrow = 3, common.legend = TRUE, legend = "top")
ggsave("D62condQuantCurvesDK.png", width = 16, height = 24, units = "cm")
ggarrange(h11fittedQuantileCurves, h13fittedQuantileCurves, h15fittedQuantileCurves, 
          h12fittedQuantileCurves, h14fittedQuantileCurves, h16fittedQuantileCurves,
          labels = c("A", "C", "E", "B", "D", "F"), align = "hv",
          ncol = 3, nrow = 2, common.legend = TRUE, legend = "top")
ggsave("D62condQuantCurvesDKsmall.png", width = 24, height = 16, units = "cm")


==> supp/nonparametric_quantile_regression/simu/D62quantCurvesMM.R <==
rm(list=ls())
library(splines)
library(tidyverse)
library(latex2exp)
library(ggpubr)
n = 500
N = 1000
projDirec <- "C:/Users/annie/OneDrive - National University of Singapore/Documents/PhD/research/FYP github repos/MMquantreg"
quantiles <- c(0.1, 0.25, 0.5, 0.75, 0.9)
a = -2; b = -0.75; c = -0.5; d = -4; f = -0.2; g = -1
tcap6 <- function(q,x,a,b,c,d,f,g){ # quantile function for GG dependent on x
  mu=a+b*x
  sigma=exp(c+d*x)
  k=exp(f+g*x)
  r=qgamma(q,shape=k)
  tcap6=exp(mu)*(r/k)^(sigma*sqrt(k))
  return(tcap6)
}
b.vec <- function(q){
  c(1, log(q), log(1-q)) 
}### log base functions of q; length(b.vec(q)) = h
b.vec.spline <- function(q, knots){
  h = length(knots)
  qlast = knots[h]
  qseclast = knots[h-1]
  result = c(1, q)
  for (i in 1:(h-2)) {
    knot = knots[i]
    result = c(result, 
               (q>knot)*(q-knot)^3 - (q>qseclast)*(q-qseclast)^3*(qlast-knot)/(qlast-qseclast) +
                 (q>qlast)*(q-qlast)^3*(qseclast-knot)/(qlast-qseclast) )
  }
  return(result)
}### natural spline base functions of q; length(b.vec.spline(q, knots)) = h
qrcmMM <- function(y,X,epsilon,quantiles, N){
  k = length(quantiles) # number of quantiles
  h = 3 #length of b.vec, i.e. number of base functions of q
  p = ncol(X) #(1+4) one intercept, 4 explanatory variables
  n = length(y)
  theta.ini = rep(1,p*h) 
  theta = theta.ini 
  for (t in 0:N){
    sum.matrix = matrix(0,h*p,h*p)
    sum.vector = rep(0,h*p)
    for (a in 1:k){
      q = quantiles[a]
      D_a <- kronecker(t(b.vec(q)), X)
      r = y - D_a%*%theta #n by 1 vector r_a^t
      W = diag(as.numeric(1/(abs(r)+epsilon))) # n by n diagonal matrix with positive entries W_a^t
      sum.matrix = sum.matrix + t(D_a)%*%W%*%D_a
      sum.vector = sum.vector + t(D_a)%*%W%*%y+(4*q-2)*colSums(D_a)/2
    }
    theta.new = solve(sum.matrix)%*%sum.vector
    theta = theta.new
    t = t+1
  }
  final.theta = matrix(theta, nrow=p, ncol=h)
  colnames(final.theta) = c("1", "ln (q)", "ln(1-q)")
  return(final.theta)
}
qrcmMM.Dspline <- function(y,X,epsilon,quantiles, N, knots){
  k = length(quantiles) # number of quantiles
  h = length(knots) #length of b.vec, i.e. number of base functions of q
  p = ncol(X) #(1+4) one intercept, 4 explanatory variables
  n = length(y)
  theta.ini = rep(1,p*h) 
  theta = theta.ini 
  for (t in 0:N){
    sum.matrix = matrix(0,h*p,h*p)
    sum.vector = rep(0,h*p)
    for (a in 1:k){
      q = quantiles[a]
      D_a <- kronecker(t(b.vec.spline(q, knots)), X)
      r = y - D_a%*%theta #n by 1 vector r_a^t
      W = diag(as.numeric(1/(abs(r)+epsilon))) # n by n diagonal matrix with positive entries W_a^t
      sum.matrix = sum.matrix + t(D_a)%*%W%*%D_a
      sum.vector = sum.vector + t(D_a)%*%W%*%y+(4*q-2)*colSums(D_a)/2
    }
    theta.new = solve(sum.matrix)%*%sum.vector
    theta = theta.new
    t = t+1
  }
  final.theta = matrix(theta, nrow=p, ncol=h)
  colnames(final.theta)= c("1", "q", paste("S_", as.character(1:(h-2)), "(q)", sep=""))
  return(final.theta)
}
xknots.list = list(seq(0,1,length=5)[2:4], seq(0,1,length=6)[2:5],
                   seq(0,1,length=7)[2:6], seq(0,1,length=8)[2:7],
                   seq(0,1,length=9)[2:8],
                   c(0.2, 0.4, 0.5, 0.55, 0.6, 0.7, 0.9))
xnames = c("xseq3", "xseq4", "xseq5", "xseq6", "xseq7", "xasym7")
qknots.list = list(seq(0,1,length=5)[2:4], seq(0,1,length=6)[2:5],
                   seq(0,1,length=7)[2:6])
qnames = c("qlogistic", "qseq3", "qseq4", "qseq5")
baseVecQuants <- sapply(quantiles, b.vec)
xx <- ppoints(1000)
Xspline3QlogDF <- Xspline3Qseq3DF <- Xspline3Qseq4DF <- Xspline3Qseq5DF <- 
  Xspline4QlogDF <- Xspline4Qseq3DF <- Xspline4Qseq4DF <- Xspline4Qseq5DF <-  
  Xspline5QlogDF <- Xspline5Qseq3DF <- Xspline5Qseq4DF <- Xspline5Qseq5DF <- 
  Xspline6QlogDF <- Xspline6Qseq3DF <- Xspline6Qseq4DF <- Xspline6Qseq5DF <-  
  Xspline7QlogDF <- Xspline7Qseq3DF <- Xspline7Qseq4DF <- Xspline7Qseq5DF <-  
  XsplineAsym7QlogDF <- XsplineAsym7Qseq3DF <- XsplineAsym7Qseq4DF <- 
  XsplineAsym7Qseq5DF <- data.frame(x = xx)
setwd(paste(projDirec, "nonparametric quantile regression/simu/D62simu/seed101", sep = "/"))
x.noknots = 3
xknots = seq(0, 1, length = (x.noknots+2))[2:(x.noknots+1)]
xgridspline = ns(xx, Boundary.knots = c(0,1), knots = xknots)
Xgridspline = cbind(rep(1, length(xx)), xgridspline)
Xspline3MMfit = 0
for (iter in 1:N){
  load(paste0("qrcm", "xseq3", "Qlog_fitcoefSample", as.character(iter), ".RData")) #XsplineQlogMMfit
  Xspline3MMfit = Xspline3MMfit + XsplineQlogMMfit
}
Xspline3MMfit = Xspline3MMfit / N
predicted.y.quantiles <- Xgridspline%*%Xspline3MMfit%*%baseVecQuants  # 1000 x 5, i.e., length(xx) x length(quantiles)
Xspline3QlogDF <- cbind(Xspline3QlogDF, predicted.y.quantiles)
q.noknots = 3 
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineQuants <- sapply(quantiles, b.vec.spline, qknots)
Xspline3MMfit = 0
for (iter in 1:N){
  load(paste("qrcm", "xseq3", "qseq3", "fitcoefSample", as.character(iter), ".RData", sep="")) # DsplineMMfit
  Xspline3MMfit = Xspline3MMfit + DsplineMMfit
}
Xspline3MMfit = Xspline3MMfit / N
predicted.y.quantiles <- Xgridspline%*%Xspline3MMfit%*%baseVecSplineQuants # 1000 x 5, i.e., length(xx) x length(quantiles)
Xspline3Qseq3DF <- cbind(Xspline3Qseq3DF, predicted.y.quantiles)
q.noknots = 4 
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineQuants <- sapply(quantiles, b.vec.spline, qknots)
Xspline3MMfit = 0
for (iter in 1:N){
  load(paste("qrcm", "xseq3", "qseq4", "fitcoefSample", as.character(iter), ".RData", sep="")) # DsplineMMfit
  Xspline3MMfit = Xspline3MMfit + DsplineMMfit
}
Xspline3MMfit = Xspline3MMfit / N
predicted.y.quantiles <- Xgridspline%*%Xspline3MMfit%*%baseVecSplineQuants # 1000 x 5, i.e., length(xx) x length(quantiles)
Xspline3Qseq4DF <- cbind(Xspline3Qseq4DF, predicted.y.quantiles)
q.noknots = 5 
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineQuants <- sapply(quantiles, b.vec.spline, qknots)
Xspline3MMfit = 0
for (iter in 1:N){
  load(paste("qrcm", "xseq3", "qseq5", "fitcoefSample", as.character(iter), ".RData", sep="")) # DsplineMMfit
  Xspline3MMfit = Xspline3MMfit + DsplineMMfit
}
Xspline3MMfit = Xspline3MMfit / N
predicted.y.quantiles <- Xgridspline%*%Xspline3MMfit%*%baseVecSplineQuants # 1000 x 5, i.e., length(xx) x length(quantiles)
Xspline3Qseq5DF <- cbind(Xspline3Qseq5DF, predicted.y.quantiles)
x.noknots = 4
xknots = seq(0, 1, length = (x.noknots+2))[2:(x.noknots+1)]
xgridspline = ns(xx, Boundary.knots = c(0,1), knots = xknots)
Xgridspline = cbind(rep(1, length(xx)), xgridspline)
Xspline4MMfit = 0
for (iter in 1:N){
  load(paste0("qrcm", "xseq4", "Qlog_fitcoefSample", as.character(iter), ".RData")) #XsplineQlogMMfit
  Xspline4MMfit = Xspline4MMfit + XsplineQlogMMfit
}
Xspline4MMfit = Xspline4MMfit / N
predicted.y.quantiles <- Xgridspline%*%Xspline4MMfit%*%baseVecQuants  # 1000 x 5, i.e., length(xx) x length(quantiles)
Xspline4QlogDF <- cbind(Xspline4QlogDF, predicted.y.quantiles)
q.noknots = 3 
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineQuants <- sapply(quantiles, b.vec.spline, qknots)
Xspline4MMfit = 0
for (iter in 1:N){
  load(paste("qrcm", "xseq4", "qseq3", "fitcoefSample", as.character(iter), ".RData", sep="")) # DsplineMMfit
  Xspline4MMfit = Xspline4MMfit + DsplineMMfit
}
Xspline4MMfit = Xspline4MMfit / N
predicted.y.quantiles <- Xgridspline%*%Xspline4MMfit%*%baseVecSplineQuants # 1000 x 5, i.e., length(xx) x length(quantiles)
Xspline4Qseq3DF <- cbind(Xspline4Qseq3DF, predicted.y.quantiles)
q.noknots = 4 
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineQuants <- sapply(quantiles, b.vec.spline, qknots)
Xspline4MMfit = 0
for (iter in 1:N){
  load(paste("qrcm", "xseq4", "qseq4", "fitcoefSample", as.character(iter), ".RData", sep="")) # DsplineMMfit
  Xspline4MMfit = Xspline4MMfit + DsplineMMfit
}
Xspline4MMfit = Xspline4MMfit / N
predicted.y.quantiles <- Xgridspline%*%Xspline4MMfit%*%baseVecSplineQuants # 1000 x 5, i.e., length(xx) x length(quantiles)
Xspline4Qseq4DF <- cbind(Xspline4Qseq4DF, predicted.y.quantiles)
q.noknots = 5 
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineQuants <- sapply(quantiles, b.vec.spline, qknots)
Xspline4MMfit = 0
for (iter in 1:N){
  load(paste("qrcm", "xseq4", "qseq5", "fitcoefSample", as.character(iter), ".RData", sep="")) # DsplineMMfit
  Xspline4MMfit = Xspline4MMfit + DsplineMMfit
}
Xspline4MMfit = Xspline4MMfit / N
predicted.y.quantiles <- Xgridspline%*%Xspline4MMfit%*%baseVecSplineQuants # 1000 x 5, i.e., length(xx) x length(quantiles)
Xspline4Qseq5DF <- cbind(Xspline4Qseq5DF, predicted.y.quantiles)
x.noknots = 5
xknots = seq(0, 1, length = (x.noknots+2))[2:(x.noknots+1)]
xgridspline = ns(xx, Boundary.knots = c(0,1), knots = xknots)
Xgridspline = cbind(rep(1, length(xx)), xgridspline)
Xspline5MMfit = 0
for (iter in 1:N){
  load(paste0("qrcm", "xseq5", "Qlog_fitcoefSample", as.character(iter), ".RData")) #XsplineQlogMMfit
  Xspline5MMfit = Xspline5MMfit + XsplineQlogMMfit
}
Xspline5MMfit = Xspline5MMfit / N
predicted.y.quantiles <- Xgridspline%*%Xspline5MMfit%*%baseVecQuants  # 1000 x 5, i.e., length(xx) x length(quantiles)
Xspline5QlogDF <- cbind(Xspline5QlogDF, predicted.y.quantiles)
q.noknots = 3 
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineQuants <- sapply(quantiles, b.vec.spline, qknots)
Xspline5MMfit = 0
for (iter in 1:N){
  load(paste("qrcm", "xseq5", "qseq3", "fitcoefSample", as.character(iter), ".RData", sep="")) # DsplineMMfit
  Xspline5MMfit = Xspline5MMfit + DsplineMMfit
}
Xspline5MMfit = Xspline5MMfit / N
predicted.y.quantiles <- Xgridspline%*%Xspline5MMfit%*%baseVecSplineQuants # 1000 x 5, i.e., length(xx) x length(quantiles)
Xspline5Qseq3DF <- cbind(Xspline5Qseq3DF, predicted.y.quantiles)
q.noknots = 4 
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineQuants <- sapply(quantiles, b.vec.spline, qknots)
Xspline5MMfit = 0
for (iter in 1:N){
  load(paste("qrcm", "xseq5", "qseq4", "fitcoefSample", as.character(iter), ".RData", sep="")) # DsplineMMfit
  Xspline5MMfit = Xspline5MMfit + DsplineMMfit
}
Xspline5MMfit = Xspline5MMfit / N
predicted.y.quantiles <- Xgridspline%*%Xspline5MMfit%*%baseVecSplineQuants # 1000 x 5, i.e., length(xx) x length(quantiles)
Xspline5Qseq4DF <- cbind(Xspline5Qseq4DF, predicted.y.quantiles)
q.noknots = 5 
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineQuants <- sapply(quantiles, b.vec.spline, qknots)
Xspline5MMfit = 0
for (iter in 1:N){
  load(paste("qrcm", "xseq5", "qseq5", "fitcoefSample", as.character(iter), ".RData", sep="")) # DsplineMMfit
  Xspline5MMfit = Xspline5MMfit + DsplineMMfit
}
Xspline5MMfit = Xspline5MMfit / N
predicted.y.quantiles <- Xgridspline%*%Xspline5MMfit%*%baseVecSplineQuants # 1000 x 5, i.e., length(xx) x length(quantiles)
Xspline5Qseq5DF <- cbind(Xspline5Qseq5DF, predicted.y.quantiles)
x.noknots = 6
xknots = seq(0, 1, length = (x.noknots+2))[2:(x.noknots+1)]
xgridspline = ns(xx, Boundary.knots = c(0,1), knots = xknots)
Xgridspline = cbind(rep(1, length(xx)), xgridspline)
Xspline6MMfit = 0
for (iter in 1:N){
  load(paste0("qrcm", "xseq6", "Qlog_fitcoefSample", as.character(iter), ".RData")) #XsplineQlogMMfit
  Xspline6MMfit = Xspline6MMfit + XsplineQlogMMfit
}
Xspline6MMfit = Xspline6MMfit / N
predicted.y.quantiles <- Xgridspline%*%Xspline6MMfit%*%baseVecQuants  # 1000 x 5, i.e., length(xx) x length(quantiles)
Xspline6QlogDF <- cbind(Xspline6QlogDF, predicted.y.quantiles)
q.noknots = 3 
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineQuants <- sapply(quantiles, b.vec.spline, qknots)
Xspline6MMfit = 0
for (iter in 1:N){
  load(paste("qrcm", "xseq6", "qseq3", "fitcoefSample", as.character(iter), ".RData", sep="")) # DsplineMMfit
  Xspline6MMfit = Xspline6MMfit + DsplineMMfit
}
Xspline6MMfit = Xspline6MMfit / N
predicted.y.quantiles <- Xgridspline%*%Xspline6MMfit%*%baseVecSplineQuants # 1000 x 5, i.e., length(xx) x length(quantiles)
Xspline6Qseq3DF <- cbind(Xspline6Qseq3DF, predicted.y.quantiles)
q.noknots = 4 
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineQuants <- sapply(quantiles, b.vec.spline, qknots)
Xspline6MMfit = 0
for (iter in 1:N){
  load(paste("qrcm", "xseq6", "qseq4", "fitcoefSample", as.character(iter), ".RData", sep="")) # DsplineMMfit
  Xspline6MMfit = Xspline6MMfit + DsplineMMfit
}
Xspline6MMfit = Xspline6MMfit / N
predicted.y.quantiles <- Xgridspline%*%Xspline6MMfit%*%baseVecSplineQuants # 1000 x 5, i.e., length(xx) x length(quantiles)
Xspline6Qseq4DF <- cbind(Xspline6Qseq4DF, predicted.y.quantiles)
q.noknots = 5 
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineQuants <- sapply(quantiles, b.vec.spline, qknots)
Xspline6MMfit = 0
for (iter in 1:N){
  load(paste("qrcm", "xseq6", "qseq5", "fitcoefSample", as.character(iter), ".RData", sep="")) # DsplineMMfit
  Xspline6MMfit = Xspline6MMfit + DsplineMMfit
}
Xspline6MMfit = Xspline6MMfit / N
predicted.y.quantiles <- Xgridspline%*%Xspline6MMfit%*%baseVecSplineQuants # 1000 x 5, i.e., length(xx) x length(quantiles)
Xspline6Qseq5DF <- cbind(Xspline6Qseq5DF, predicted.y.quantiles)
x.noknots = 7
xknots = seq(0, 1, length = (x.noknots+2))[2:(x.noknots+1)]
xgridspline = ns(xx, Boundary.knots = c(0,1), knots = xknots)
Xgridspline = cbind(rep(1, length(xx)), xgridspline)
Xspline7MMfit = 0
for (iter in 1:N){
  load(paste0("qrcm", "xseq7", "Qlog_fitcoefSample", as.character(iter), ".RData")) #XsplineQlogMMfit
  Xspline7MMfit = Xspline7MMfit + XsplineQlogMMfit
}
Xspline7MMfit = Xspline7MMfit / N
predicted.y.quantiles <- Xgridspline%*%Xspline7MMfit%*%baseVecQuants  # 1000 x 5, i.e., length(xx) x length(quantiles)
Xspline7QlogDF <- cbind(Xspline7QlogDF, predicted.y.quantiles)
q.noknots = 3 
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineQuants <- sapply(quantiles, b.vec.spline, qknots)
Xspline7MMfit = 0
for (iter in 1:N){
  load(paste("qrcm", "xseq7", "qseq3", "fitcoefSample", as.character(iter), ".RData", sep="")) # DsplineMMfit
  Xspline7MMfit = Xspline7MMfit + DsplineMMfit
}
Xspline7MMfit = Xspline7MMfit / N
predicted.y.quantiles <- Xgridspline%*%Xspline7MMfit%*%baseVecSplineQuants # 1000 x 5, i.e., length(xx) x length(quantiles)
Xspline7Qseq3DF <- cbind(Xspline7Qseq3DF, predicted.y.quantiles)
q.noknots = 4 
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineQuants <- sapply(quantiles, b.vec.spline, qknots)
Xspline7MMfit = 0
for (iter in 1:N){
  load(paste("qrcm", "xseq7", "qseq4", "fitcoefSample", as.character(iter), ".RData", sep="")) # DsplineMMfit
  Xspline7MMfit = Xspline7MMfit + DsplineMMfit
}
Xspline7MMfit = Xspline7MMfit / N
predicted.y.quantiles <- Xgridspline%*%Xspline7MMfit%*%baseVecSplineQuants # 1000 x 5, i.e., length(xx) x length(quantiles)
Xspline7Qseq4DF <- cbind(Xspline7Qseq4DF, predicted.y.quantiles)
q.noknots = 5 
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineQuants <- sapply(quantiles, b.vec.spline, qknots)
Xspline7MMfit = 0
for (iter in 1:N){
  load(paste("qrcm", "xseq7", "qseq5", "fitcoefSample", as.character(iter), ".RData", sep="")) # DsplineMMfit
  Xspline7MMfit = Xspline7MMfit + DsplineMMfit
}
Xspline7MMfit = Xspline7MMfit / N
predicted.y.quantiles <- Xgridspline%*%Xspline7MMfit%*%baseVecSplineQuants # 1000 x 5, i.e., length(xx) x length(quantiles)
Xspline7Qseq5DF <- cbind(Xspline7Qseq5DF, predicted.y.quantiles)
x.noknots = 7
xknots = c(0.2, 0.4, 0.5, 0.55, 0.6, 0.7, 0.9)
xgridspline = ns(xx, Boundary.knots = c(0,1), knots = xknots)
Xgridspline = cbind(rep(1, length(xx)), xgridspline)
Xspline7MMfit = 0
for (iter in 1:N){
  load(paste0("qrcm", "xasym7", "Qlog_fitcoefSample", as.character(iter), ".RData")) #XsplineQlogMMfit
  Xspline7MMfit = Xspline7MMfit + XsplineQlogMMfit
}
Xspline7MMfit = Xspline7MMfit / N
predicted.y.quantiles <- Xgridspline%*%Xspline7MMfit%*%baseVecQuants  # 1000 x 5, i.e., length(xx) x length(quantiles)
XsplineAsym7QlogDF <- cbind(XsplineAsym7QlogDF, predicted.y.quantiles)
q.noknots = 3 
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineQuants <- sapply(quantiles, b.vec.spline, qknots)
Xspline7MMfit = 0
for (iter in 1:N){
  load(paste("qrcm", "xasym7", "qseq3", "fitcoefSample", as.character(iter), ".RData", sep="")) # DsplineMMfit
  Xspline7MMfit = Xspline7MMfit + DsplineMMfit
}
Xspline7MMfit = Xspline7MMfit / N
predicted.y.quantiles <- Xgridspline%*%Xspline7MMfit%*%baseVecSplineQuants # 1000 x 5, i.e., length(xx) x length(quantiles)
XsplineAsym7Qseq3DF <- cbind(XsplineAsym7Qseq3DF, predicted.y.quantiles)
q.noknots = 4 
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineQuants <- sapply(quantiles, b.vec.spline, qknots)
Xspline7MMfit = 0
for (iter in 1:N){
  load(paste("qrcm", "xasym7", "qseq4", "fitcoefSample", as.character(iter), ".RData", sep="")) # DsplineMMfit
  Xspline7MMfit = Xspline7MMfit + DsplineMMfit
}
Xspline7MMfit = Xspline7MMfit / N
predicted.y.quantiles <- Xgridspline%*%Xspline7MMfit%*%baseVecSplineQuants # 1000 x 5, i.e., length(xx) x length(quantiles)
XsplineAsym7Qseq4DF <- cbind(XsplineAsym7Qseq4DF, predicted.y.quantiles)
q.noknots = 5 
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineQuants <- sapply(quantiles, b.vec.spline, qknots)
Xspline7MMfit = 0
for (iter in 1:N){
  load(paste("qrcm", "xasym7", "qseq5", "fitcoefSample", as.character(iter), ".RData", sep="")) # DsplineMMfit
  Xspline7MMfit = Xspline7MMfit + DsplineMMfit
}
Xspline7MMfit = Xspline7MMfit / N
predicted.y.quantiles <- Xgridspline%*%Xspline7MMfit%*%baseVecSplineQuants # 1000 x 5, i.e., length(xx) x length(quantiles)
XsplineAsym7Qseq5DF <- cbind(XsplineAsym7Qseq5DF, predicted.y.quantiles)
colnames(Xspline3QlogDF)[-1] <- colnames(Xspline3Qseq5DF)[-1] <- 
  colnames(Xspline3Qseq3DF)[-1] <- colnames(Xspline3Qseq4DF)[-1] <- 
  colnames(Xspline4QlogDF)[-1] <- colnames(Xspline4Qseq5DF)[-1] <- 
  colnames(Xspline4Qseq3DF)[-1] <- colnames(Xspline4Qseq4DF)[-1] <- 
  colnames(Xspline5QlogDF)[-1] <- colnames(Xspline5Qseq5DF)[-1] <- 
  colnames(Xspline5Qseq3DF)[-1] <- colnames(Xspline5Qseq4DF)[-1] <- 
  colnames(Xspline6QlogDF)[-1] <- colnames(Xspline6Qseq5DF)[-1] <- 
  colnames(Xspline6Qseq3DF)[-1] <- colnames(Xspline6Qseq4DF)[-1] <- 
  colnames(Xspline7QlogDF)[-1] <- colnames(Xspline7Qseq5DF)[-1] <- 
  colnames(Xspline7Qseq3DF)[-1] <- colnames(Xspline7Qseq4DF)[-1] <- 
  colnames(XsplineAsym7QlogDF)[-1] <- colnames(XsplineAsym7Qseq5DF)[-1] <- 
  colnames(XsplineAsym7Qseq3DF)[-1] <- colnames(XsplineAsym7Qseq4DF)[-1] <- 
  paste("Qq", quantiles, "y", sep = "")
setwd(paste(projDirec, "plots/simuNonparaQuantReg", sep = "/"))
Xspline3QlogFittedQuantCurves <- ggplot(Xspline3QlogDF, aes(x = x)) + labs(x = "x", y = TeX("$\\hat{Q}_q(Y|x)$")) +
  geom_line(aes(y = Qq0.1y, color = "q = 0.1")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9")) + 
  scale_color_discrete(guide = guide_legend(title = "Quantile Level", label.position = "top", nrow = 1)) + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), legend.position = "top",
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 11), axis.title.y = element_text(size = 11))
Xspline3QlogFittedQuantCurves
Xspline3Qseq3FittedQuantCurves <- ggplot(Xspline3Qseq3DF, aes(x = x)) + labs(x = "x", y = TeX("$\\hat{Q}_q(Y|x)$")) +
  geom_line(aes(y = Qq0.1y, color = "q = 0.1")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9")) + 
  scale_color_discrete(guide = guide_legend(title = "Quantile Level", label.position = "top", nrow = 1)) + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), legend.position = "top",
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 11), axis.title.y = element_text(size = 11))
Xspline3Qseq3FittedQuantCurves
Xspline3Qseq4FittedQuantCurves <- ggplot(Xspline3Qseq4DF, aes(x = x)) + labs(x = "x", y = TeX("$\\hat{Q}_q(Y|x)$")) +
  geom_line(aes(y = Qq0.1y, color = "q = 0.1")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9")) + 
  scale_color_discrete(guide = guide_legend(title = "Quantile Level", label.position = "top", nrow = 1)) + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), legend.position = "top",
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 11), axis.title.y = element_text(size = 11))
Xspline3Qseq4FittedQuantCurves
Xspline3Qseq5FittedQuantCurves <- ggplot(Xspline3Qseq5DF, aes(x = x)) + labs(x = "x", y = TeX("$\\hat{Q}_q(Y|x)$")) +
  geom_line(aes(y = Qq0.1y, color = "q = 0.1")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9")) + 
  scale_color_discrete(guide = guide_legend(title = "Quantile Level", label.position = "top", nrow = 1)) + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), legend.position = "top",
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 11), axis.title.y = element_text(size = 11))
Xspline3Qseq5FittedQuantCurves
ggarrange(Xspline3QlogFittedQuantCurves, Xspline3Qseq3FittedQuantCurves,
          Xspline3Qseq4FittedQuantCurves, Xspline3Qseq5FittedQuantCurves,
          labels = c("A", "B", "C", "D"), align = "hv",
          ncol = 2, nrow = 2, common.legend = TRUE, legend = "top")
ggsave("D62condQuantCurvesMMxseq3.png", width = 16, height = 16, units = "cm")
Xspline4QlogFittedQuantCurves <- ggplot(Xspline4QlogDF, aes(x = x)) + labs(x = "x", y = TeX("$\\hat{Q}_q(Y|x)$")) +
  geom_line(aes(y = Qq0.1y, color = "q = 0.1")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9")) + 
  scale_color_discrete(guide = guide_legend(title = "Quantile Level", label.position = "top", nrow = 1)) + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), legend.position = "top",
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 11), axis.title.y = element_text(size = 11))
Xspline4QlogFittedQuantCurves
Xspline4Qseq3FittedQuantCurves <- ggplot(Xspline4Qseq3DF, aes(x = x)) + labs(x = "x", y = TeX("$\\hat{Q}_q(Y|x)$")) +
  geom_line(aes(y = Qq0.1y, color = "q = 0.1")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9")) + 
  scale_color_discrete(guide = guide_legend(title = "Quantile Level", label.position = "top", nrow = 1)) + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), legend.position = "top",
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 11), axis.title.y = element_text(size = 11))
Xspline4Qseq3FittedQuantCurves
Xspline4Qseq4FittedQuantCurves <- ggplot(Xspline4Qseq4DF, aes(x = x)) + labs(x = "x", y = TeX("$\\hat{Q}_q(Y|x)$")) +
  geom_line(aes(y = Qq0.1y, color = "q = 0.1")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9")) + 
  scale_color_discrete(guide = guide_legend(title = "Quantile Level", label.position = "top", nrow = 1)) + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), legend.position = "top",
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 11), axis.title.y = element_text(size = 11))
Xspline4Qseq4FittedQuantCurves
Xspline4Qseq5FittedQuantCurves <- ggplot(Xspline4Qseq5DF, aes(x = x)) + labs(x = "x", y = TeX("$\\hat{Q}_q(Y|x)$")) +
  geom_line(aes(y = Qq0.1y, color = "q = 0.1")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9")) + 
  scale_color_discrete(guide = guide_legend(title = "Quantile Level", label.position = "top", nrow = 1)) + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), legend.position = "top",
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 11), axis.title.y = element_text(size = 11))
Xspline4Qseq5FittedQuantCurves
ggarrange(Xspline4QlogFittedQuantCurves, Xspline4Qseq3FittedQuantCurves,
          Xspline4Qseq4FittedQuantCurves, Xspline4Qseq5FittedQuantCurves,
          labels = c("A", "B", "C", "D"), align = "hv",
          ncol = 2, nrow = 2, common.legend = TRUE, legend = "top")
ggsave("D62condQuantCurvesMMxseq4.png", width = 16, height = 16, units = "cm")
Xspline5QlogFittedQuantCurves <- ggplot(Xspline5QlogDF, aes(x = x)) + labs(x = "x", y = TeX("$\\hat{Q}_q(Y|x)$")) +
  geom_line(aes(y = Qq0.1y, color = "q = 0.1")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9")) + 
  scale_color_discrete(guide = guide_legend(title = "Quantile Level", label.position = "top", nrow = 1)) + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), legend.position = "top",
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 11), axis.title.y = element_text(size = 11))
Xspline5QlogFittedQuantCurves
Xspline5Qseq3FittedQuantCurves <- ggplot(Xspline5Qseq3DF, aes(x = x)) + labs(x = "x", y = TeX("$\\hat{Q}_q(Y|x)$")) +
  geom_line(aes(y = Qq0.1y, color = "q = 0.1")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9")) + 
  scale_color_discrete(guide = guide_legend(title = "Quantile Level", label.position = "top", nrow = 1)) + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), legend.position = "top",
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 11), axis.title.y = element_text(size = 11))
Xspline5Qseq3FittedQuantCurves
Xspline5Qseq4FittedQuantCurves <- ggplot(Xspline5Qseq4DF, aes(x = x)) + labs(x = "x", y = TeX("$\\hat{Q}_q(Y|x)$")) +
  geom_line(aes(y = Qq0.1y, color = "q = 0.1")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9")) + 
  scale_color_discrete(guide = guide_legend(title = "Quantile Level", label.position = "top", nrow = 1)) + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), legend.position = "top",
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 11), axis.title.y = element_text(size = 11))
Xspline5Qseq4FittedQuantCurves
Xspline5Qseq5FittedQuantCurves <- ggplot(Xspline5Qseq5DF, aes(x = x)) + labs(x = "x", y = TeX("$\\hat{Q}_q(Y|x)$")) +
  geom_line(aes(y = Qq0.1y, color = "q = 0.1")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9")) + 
  scale_color_discrete(guide = guide_legend(title = "Quantile Level", label.position = "top", nrow = 1)) + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), legend.position = "top",
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 11), axis.title.y = element_text(size = 11))
Xspline5Qseq5FittedQuantCurves
ggarrange(Xspline5QlogFittedQuantCurves, Xspline5Qseq3FittedQuantCurves,
          Xspline5Qseq4FittedQuantCurves, Xspline5Qseq5FittedQuantCurves,
          labels = c("A", "B", "C", "D"), align = "hv",
          ncol = 2, nrow = 2, common.legend = TRUE, legend = "top")
ggsave("D62condQuantCurvesMMxseq5.png", width = 16, height = 16, units = "cm")
Xspline6QlogFittedQuantCurves <- ggplot(Xspline6QlogDF, aes(x = x)) + labs(x = "x", y = TeX("$\\hat{Q}_q(Y|x)$")) +
  geom_line(aes(y = Qq0.1y, color = "q = 0.1")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9")) + 
  scale_color_discrete(guide = guide_legend(title = "Quantile Level", label.position = "top", nrow = 1)) + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), legend.position = "top",
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 11), axis.title.y = element_text(size = 11))
Xspline6QlogFittedQuantCurves
Xspline6Qseq3FittedQuantCurves <- ggplot(Xspline6Qseq3DF, aes(x = x)) + labs(x = "x", y = TeX("$\\hat{Q}_q(Y|x)$")) +
  geom_line(aes(y = Qq0.1y, color = "q = 0.1")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9")) + 
  scale_color_discrete(guide = guide_legend(title = "Quantile Level", label.position = "top", nrow = 1)) + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), legend.position = "top",
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 11), axis.title.y = element_text(size = 11))
Xspline6Qseq3FittedQuantCurves
Xspline6Qseq4FittedQuantCurves <- ggplot(Xspline6Qseq4DF, aes(x = x)) + labs(x = "x", y = TeX("$\\hat{Q}_q(Y|x)$")) +
  geom_line(aes(y = Qq0.1y, color = "q = 0.1")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9")) + 
  scale_color_discrete(guide = guide_legend(title = "Quantile Level", label.position = "top", nrow = 1)) + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), legend.position = "top",
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 11), axis.title.y = element_text(size = 11))
Xspline6Qseq4FittedQuantCurves
Xspline6Qseq5FittedQuantCurves <- ggplot(Xspline6Qseq5DF, aes(x = x)) + labs(x = "x", y = TeX("$\\hat{Q}_q(Y|x)$")) +
  geom_line(aes(y = Qq0.1y, color = "q = 0.1")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9")) + 
  scale_color_discrete(guide = guide_legend(title = "Quantile Level", label.position = "top", nrow = 1)) + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), legend.position = "top",
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 11), axis.title.y = element_text(size = 11))
Xspline6Qseq5FittedQuantCurves
ggarrange(Xspline6QlogFittedQuantCurves, Xspline6Qseq3FittedQuantCurves,
          Xspline6Qseq4FittedQuantCurves, Xspline6Qseq5FittedQuantCurves,
          labels = c("A", "B", "C", "D"), align = "hv",
          ncol = 2, nrow = 2, common.legend = TRUE, legend = "top")
ggsave("D62condQuantCurvesMMxseq6.png", width = 16, height = 16, units = "cm")
Xspline7QlogFittedQuantCurves <- ggplot(Xspline7QlogDF, aes(x = x)) + labs(x = "x", y = TeX("$\\hat{Q}_q(Y|x)$")) +
  geom_line(aes(y = Qq0.1y, color = "q = 0.1")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9")) + 
  scale_color_discrete(guide = guide_legend(title = "Quantile Level", label.position = "top", nrow = 1)) + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), legend.position = "top",
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 11), axis.title.y = element_text(size = 11))
Xspline7QlogFittedQuantCurves
Xspline7Qseq3FittedQuantCurves <- ggplot(Xspline7Qseq3DF, aes(x = x)) + labs(x = "x", y = TeX("$\\hat{Q}_q(Y|x)$")) +
  geom_line(aes(y = Qq0.1y, color = "q = 0.1")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9")) + 
  scale_color_discrete(guide = guide_legend(title = "Quantile Level", label.position = "top", nrow = 1)) + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), legend.position = "top",
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 11), axis.title.y = element_text(size = 11))
Xspline7Qseq3FittedQuantCurves
Xspline7Qseq4FittedQuantCurves <- ggplot(Xspline7Qseq4DF, aes(x = x)) + labs(x = "x", y = TeX("$\\hat{Q}_q(Y|x)$")) +
  geom_line(aes(y = Qq0.1y, color = "q = 0.1")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9")) + 
  scale_color_discrete(guide = guide_legend(title = "Quantile Level", label.position = "top", nrow = 1)) + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), legend.position = "top",
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 11), axis.title.y = element_text(size = 11))
Xspline7Qseq4FittedQuantCurves
Xspline7Qseq5FittedQuantCurves <- ggplot(Xspline7Qseq5DF, aes(x = x)) + labs(x = "x", y = TeX("$\\hat{Q}_q(Y|x)$")) +
  geom_line(aes(y = Qq0.1y, color = "q = 0.1")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9")) + 
  scale_color_discrete(guide = guide_legend(title = "Quantile Level", label.position = "top", nrow = 1)) + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), legend.position = "top",
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 11), axis.title.y = element_text(size = 11))
Xspline7Qseq5FittedQuantCurves
ggarrange(Xspline7QlogFittedQuantCurves, Xspline7Qseq3FittedQuantCurves,
          Xspline7Qseq4FittedQuantCurves, Xspline7Qseq5FittedQuantCurves,
          labels = c("A", "B", "C", "D"), align = "hv",
          ncol = 2, nrow = 2, common.legend = TRUE, legend = "top")
ggsave("D62condQuantCurvesMMxseq7.png", width = 16, height = 16, units = "cm")
XsplineAsym7QlogFittedQuantCurves <- ggplot(XsplineAsym7QlogDF, aes(x = x)) + labs(x = "x", y = TeX("$\\hat{Q}_q(Y|x)$")) +
  geom_line(aes(y = Qq0.1y, color = "q = 0.1")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9")) + 
  scale_color_discrete(guide = guide_legend(title = "Quantile Level", label.position = "top", nrow = 1)) + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), legend.position = "top",
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 11), axis.title.y = element_text(size = 11))
XsplineAsym7QlogFittedQuantCurves
XsplineAsym7Qseq3FittedQuantCurves <- ggplot(XsplineAsym7Qseq3DF, aes(x = x)) + labs(x = "x", y = TeX("$\\hat{Q}_q(Y|x)$")) +
  geom_line(aes(y = Qq0.1y, color = "q = 0.1")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9")) + 
  scale_color_discrete(guide = guide_legend(title = "Quantile Level", label.position = "top", nrow = 1)) + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), legend.position = "top",
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 11), axis.title.y = element_text(size = 11))
XsplineAsym7Qseq3FittedQuantCurves
XsplineAsym7Qseq4FittedQuantCurves <- ggplot(XsplineAsym7Qseq4DF, aes(x = x)) + labs(x = "x", y = TeX("$\\hat{Q}_q(Y|x)$")) +
  geom_line(aes(y = Qq0.1y, color = "q = 0.1")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9")) + 
  scale_color_discrete(guide = guide_legend(title = "Quantile Level", label.position = "top", nrow = 1)) + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), legend.position = "top",
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 11), axis.title.y = element_text(size = 11))
XsplineAsym7Qseq4FittedQuantCurves
XsplineAsym7Qseq5FittedQuantCurves <- ggplot(XsplineAsym7Qseq5DF, aes(x = x)) + labs(x = "x", y = TeX("$\\hat{Q}_q(Y|x)$")) +
  geom_line(aes(y = Qq0.1y, color = "q = 0.1")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9")) + 
  scale_color_discrete(guide = guide_legend(title = "Quantile Level", label.position = "top", nrow = 1)) + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), legend.position = "top",
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 11), axis.title.y = element_text(size = 11))
XsplineAsym7Qseq5FittedQuantCurves
ggarrange(XsplineAsym7QlogFittedQuantCurves, XsplineAsym7Qseq3FittedQuantCurves,
          XsplineAsym7Qseq4FittedQuantCurves, XsplineAsym7Qseq5FittedQuantCurves,
          labels = c("A", "B", "C", "D"), align = "hv",
          ncol = 2, nrow = 2, common.legend = TRUE, legend = "top")
ggsave("D62condQuantCurvesMMxasym7.png", width = 16, height = 16, units = "cm")


==> supp/nonparametric_quantile_regression/simu/IgGD62theoretical.R <==
rm(list=ls())
library(tidyverse)
library(ggpubr)
library(latex2exp)
tcap6 <- function(q,x,a,b,c,d,f,g){ # quantile function for GG dependent on x
  mu = a+b*x
  sigma = exp(c+d*x)
  k = exp(f+g*x)
  r = qgamma(q,shape=k)
  tcap6 = exp(mu)*(r/k)^(sigma*sqrt(k))
  return(tcap6)
}
quantiles <- c(0.1, 0.25, 0.5, 0.75, 0.9)
a = 1.384; b = 0.092; c = -1.021; d = 0.008; f = -3.493; g = 4.766
xx <- 6*ppoints(1000)
theo.yquants <- sapply(quantiles, tcap6, xx, a, b, c, d, f, g)
IgG <- cbind(xx, theo.yquants)
colnames(IgG) <- c("x", paste0("Qq", quantiles, "y"))
IgG <- as.data.frame(IgG)
IgGtheo <- ggplot(IgG, aes(x = x)) + labs(x = "Age (years)", y = "IgG (g/I)") +
  geom_line(aes(y = Qq0.1y, color = "q = 0.1",)) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9")) + 
  scale_color_discrete(guide = guide_legend(title = "Quantile Level", label.position = "bottom", nrow = 1)) + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), 
        legend.position = "right", #legend.box = "horizontal"
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 10), axis.title.y = element_text(size = 10))
a = -2; b = -0.75; c = -0.5; d = -4; f = -0.2; g = -1
xx <- ppoints(1000)
theo.yquants <- sapply(quantiles, tcap6, xx, a, b, c, d, f, g)
D62 <- cbind(xx, theo.yquants)
colnames(D62) <- c("x", paste0("Qq", quantiles, "y"))
D62 <- as.data.frame(D62)
D62theo <- ggplot(D62, aes(x = x)) + labs(x = "x", y = TeX("$Q_q(Y|x)$")) +
  geom_line(aes(y = Qq0.1y, color = "q = 0.1",)) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9")) + 
  scale_color_discrete(guide = guide_legend(title = "Quantile Level", label.position = "bottom", nrow = 1)) + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), 
        legend.position = "right", #legend.box = "horizontal" 
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 10), axis.title.y = element_text(size = 10))
ggarrange(IgGtheo, D62theo, labels = c("A", "B"), align = "h", ncol = 2, nrow = 1, 
          common.legend = TRUE, legend = "top")
projDirec <- "C:/Users/annie/OneDrive - National University of Singapore/Documents/PhD/research/FYP github repos/MMquantreg"
setwd(paste(projDirec, "plots/simuNonparaQuantReg", sep = "/"))
ggsave("IgGD62theoCondQuantCurves.png", width = 18, height = 10, units = "cm")

################################ WTD theoretical ##################################
rm(list=ls())
library(tidyverse)
library(ggpubr)
library(latex2exp)
tcap6 <- function(q,x,a,b,c,d,f,g){ # quantile function for GG dependent on x
  mu = a+b*x
  sigma = exp(c+d*x)
  k = exp(f+g*x)
  r = qgamma(q,shape=k)
  tcap6 = exp(mu)*(r/k)^(sigma*sqrt(k))
  return(tcap6)
}
quantiles <- c(0.1, 0.25, 0.5, 0.75, 0.9)
a = 5.39; b = -4.26; c = -2.52; d = 3.25; f = -4.53; g = 12.96
xx <- ppoints(1000)
theo.yquants <- sapply(quantiles, tcap6, xx, a, b, c, d, f, g)
WTD <- cbind(xx, theo.yquants)
colnames(WTD) <- c("x", paste0("Qq", quantiles, "y"))
WTD <- as.data.frame(WTD)
WTDtheo <- ggplot(WTD, aes(x = x)) + labs(x = "x", y = TeX("$Q_q(Y|x)$")) +
  geom_line(aes(y = Qq0.1y, color = "q = 0.1",)) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9")) + 
  scale_color_discrete(guide = guide_legend(title = "Quantile Level", label.position = "bottom", nrow = 1)) + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), 
        legend.position = "top", #legend.box = "horizontal" 
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 10), axis.title.y = element_text(size = 10))
projDirec <- "C:/Users/annie/OneDrive - National University of Singapore/Documents/PhD/research/FYP github repos/MMquantreg"
setwd(paste(projDirec, "plots/simuNonparaQuantReg", sep = "/"))
WTDtheo
ggsave("WTDtheoCondQuantCurves.png", width = 11, height = 10, units = "cm")

==> supp/nonparametric_quantile_regression/simu/IgG_IMSE.R <==
rm(list=ls())
library(splines)
quantiles <- c(0.1, 0.25, 0.5, 0.75, 0.9)
a = 1.384; b = 0.092; c = -1.021; d = 0.008; f = -3.493; g = 4.766
### theoretical 
tcap6 <- function(q,x,a,b,c,d,f,g){ # theoretical quantile function for GG dependent on x
  mu = a+b*x
  sigma = exp(c+d*x)
  k = exp(f+g*x)
  r = qgamma(q,shape=k)
  tcap6 = exp(mu)*(r/k)^(sigma*sqrt(k))
  return(tcap6)
}
### double kernel
Fdoublehat <- function(x, y, xobs, yobs, h1, h2){
  # x,y,h1,h2 scalar; xobs,yobs vector
  w = dnorm(xobs, mean = x, sd = h1) #how close each xi is to x
  w = w/sum(w)
  cdfs = pnorm(y, mean = yobs, sd = h2) #P(N(yi,h2)<=y)
  return(sum(w*cdfs))
}
Qdoublehat <- function(x, q, xobs, yobs, h1, h2, bounds = c(-0.1,250)){
  # x,q,h1,h2 scalar; xobs,yobs vector
  G <- function(y)  Fdoublehat(x, y, xobs, yobs, h1, h2) - q
  return(uniroot(G,interval=bounds)$root) 
}
### MM
b.vec <- function(q){
  c(1, log(q), log(1-q)) 
}### log base functions of q; length(b.vec(q)) = h
b.vec.spline <- function(q, knots){
  h = length(knots)
  qlast = knots[h]
  qseclast = knots[h-1]
  result = c(1, q)
  for (i in 1:(h-2)) {
    knot = knots[i]
    result = c(result, 
               (q>knot)*(q-knot)^3 - (q>qseclast)*(q-qseclast)^3*(qlast-knot)/(qlast-qseclast) +
                 (q>qlast)*(q-qlast)^3*(qseclast-knot)/(qlast-qseclast) )
  }
  return(result)
}### natural spline base functions of q; length(b.vec.spline(q, knots)) = h
qrcmMM <- function(y,X,epsilon,quantiles, N){
  k = length(quantiles) # number of quantiles
  h = 3 #length of b.vec, i.e. number of base functions of q
  p = ncol(X) #(1+4) one intercept, 4 explanatory variables
  n = length(y)
  theta.ini = rep(1,p*h) 
  theta = theta.ini 
  for (t in 0:N){
    sum.matrix = matrix(0,h*p,h*p)
    sum.vector = rep(0,h*p)
    for (a in 1:k){
      q = quantiles[a]
      D_a <- kronecker(t(b.vec(q)), X)
      r = y - D_a%*%theta #n by 1 vector r_a^t
      W = diag(as.numeric(1/(abs(r)+epsilon))) # n by n diagonal matrix with positive entries W_a^t
      sum.matrix = sum.matrix + t(D_a)%*%W%*%D_a
      sum.vector = sum.vector + t(D_a)%*%W%*%y+(4*q-2)*colSums(D_a)/2
    }
    theta.new = solve(sum.matrix)%*%sum.vector
    theta = theta.new
    t = t+1
  }
  final.theta = matrix(theta, nrow=p, ncol=h)
  colnames(final.theta) = c("1", "ln (q)", "ln(1-q)")
  return(final.theta)
}
qrcmMM.Dspline <- function(y,X,epsilon,quantiles, N, knots){
  k = length(quantiles) # number of quantiles
  h = length(knots) #length of b.vec, i.e. number of base functions of q
  p = ncol(X) #(1+4) one intercept, 4 explanatory variables
  n = length(y)
  theta.ini = rep(1,p*h) 
  theta = theta.ini 
  for (t in 0:N){
    sum.matrix = matrix(0,h*p,h*p)
    sum.vector = rep(0,h*p)
    for (a in 1:k){
      q = quantiles[a]
      D_a <- kronecker(t(b.vec.spline(q, knots)), X)
      r = y - D_a%*%theta #n by 1 vector r_a^t
      W = diag(as.numeric(1/(abs(r)+epsilon))) # n by n diagonal matrix with positive entries W_a^t
      sum.matrix = sum.matrix + t(D_a)%*%W%*%D_a
      sum.vector = sum.vector + t(D_a)%*%W%*%y+(4*q-2)*colSums(D_a)/2
    }
    theta.new = solve(sum.matrix)%*%sum.vector
    theta = theta.new
    t = t+1
  }
  final.theta = matrix(theta, nrow=p, ncol=h)
  colnames(final.theta)= c("1", "q", paste("S_", as.character(1:(h-2)), "(q)", sep=""))
  return(final.theta)
}
calcMSE <- function(q,xvec,Xspline,fit,ind, y, h1){ #x is a vector
  #theoretical quantile function for y given x 
  Qq = sapply(xvec, tcap6, q=q, a=a, b=b, c=c, d=d, f=f, g=g)
  if(ind == 200){ # for double kernel
    Qqhat = sapply(xvec, Qdoublehat, q, xvec, y, h1, h2)
  } else if(ind == 100){
    Qqhat = Xspline%*%fit%*%b.vec(q)  #for MM q basis c(1, log(q), log(1-q))
  } else{
    Qqhat = Xspline%*%fit%*%b.vec.spline(q, qknots.list[[ind]])#for MM q spline basis
  }
  mse = sum((Qq-Qqhat)^2)
  return(mse)
} ### calculate mse for a single sample, a given q 
# for MM 
xknots.list = list(seq(0,6,length=5)[2:4], seq(0,6,length=6)[2:5],
                   seq(0,6,length=7)[2:6], seq(0,6,length=8)[2:7])
xnames = c("xseq3", "xseq4", "xseq5", "xseq6")
qknots.list = list(seq(0,1,length=5)[2:4], seq(0,1,length=6)[2:5],
                   seq(0,1,length=7)[2:6])
qnames = c("qlogistic", "qseq3", "qseq4", "qseq5")
# for double kernel
h1.vec <- 6*c(0.01,0.05,0.1,0.15,0.2,0.25,0.3)
h2 = 1e-4
mainfunc <- function(N, n, quantiles, a,b,c,d,f,g, xknots.list, qknots.list, xnames, qnames, h1.vec, h2){
  xKnotsNum <- length(xknots.list)
  qBasisNum <- length(qnames)
  h1num <- length(h1.vec)
  quantNum <- length(quantiles)
  sum.mse.list = replicate(xKnotsNum*qBasisNum + h1num, 
                           rep(0, quantNum), simplify = FALSE)
  set.seed(97)
  for(iter in 1:N){
    print(iter)
    u = runif(n,0,1)
    x = runif(n,0,6) #each sample size is n
    mu = a+b*x
    sigma = exp(c+d*x)
    k = exp(f+g*x)
    y = mapply(tcap6, u, x, MoreArgs = list(a=a,b=b,c=c,d=d,f=f,g=g)) 
    ## MM
    for(i in 1:xKnotsNum){
      xknots = xknots.list[[i]]
      xspline = ns(x, Boundary.knots = c(0,6), knots = xknots)
      Xspline = cbind(rep(1,n), xspline)
      XsplineQlogMMfit <- qrcmMM(y, Xspline, 5e-5, quantiles, 1000)
      save(XsplineQlogMMfit, file = paste0("qrcm", xnames[i], "Qlog_fitcoefSample", 
                                           as.character(iter), ".RData"))
      mse.qrcmlog = sapply(quantiles, calcMSE, x, Xspline, XsplineQlogMMfit, 100, y, NULL) # single sample mse for this fit
      index = (i-1) * qBasisNum + 1
      sum.mse.list[[index]] = sum.mse.list[[index]] + mse.qrcmlog
      for (j in 2:qBasisNum){
        qknots = qknots.list[[j-1]]
        DsplineMMfit <- qrcmMM.Dspline(y, Xspline, 5e-5, quantiles, 1000, qknots)
        save(DsplineMMfit, file = paste("qrcm", xnames[i], qnames[j],
                                        "fitcoefSample", as.character(iter), ".RData", sep=""))
        mse.qrcmDspline = sapply(quantiles, calcMSE, x, Xspline, DsplineMMfit, (j-1), y, NULL) # single sample mse for this fit
        index = (i-1) * qBasisNum + j 
        sum.mse.list[[index]] = sum.mse.list[[index]] + mse.qrcmDspline
      }
    }
    ## DK
    for(h in 1:h1num){
      h1 = h1.vec[h]
      mse.DK = sapply(quantiles, calcMSE, x, NULL, NULL, 200, y, h1) # single sample mse for this fit
      index = xKnotsNum * qBasisNum + h
      sum.mse.list[[index]] = sum.mse.list[[index]] + mse.DK
    }
  }
  result = matrix(unlist(sum.mse.list), length(sum.mse.list), quantNum, byrow = TRUE)
  settingNames = paste0("MM ", as.vector(sapply(xnames, paste0, qnames)))
  settingNames = c(settingNames, paste0("DK h1=", as.character(h1.vec)))
  rownames(result) = settingNames
  colnames(result) = paste("p = ", as.character(quantiles), sep="")
  imse.table = result/N
  save(imse.table, file = "IMSEtableIgGseed97.RData")
  return(imse.table)
}
imse.table = mainfunc(1000, 500, quantiles, a,b,c,d,f,g, 
                      xknots.list, qknots.list, xnames, qnames, h1.vec, h2)
library(xtable)
xt = xtable(data.frame(imse.table), digits = 5)
names(xt) = paste("p = ", as.character(quantiles), sep = "")
latex <- print.xtable(xt, print.results = FALSE, scalebox = 0.65)
writeLines(
  c(
    "\\documentclass[12pt]{article}",
    "\\usepackage{graphicx}",
    "\\begin{document}",
    "\\thispagestyle{empty}",
    latex,
    "\\end{document}"
  ),
  "IMSEtableIgG.tex"
)
tools::texi2pdf("table.tex", clean = TRUE)


==> supp/nonparametric_quantile_regression/simu/IgGquantCurvesDK.R <==
rm(list=ls())
library(splines)
library(tidyverse)
library(ggpubr)
n = 500
N = 1000
quantiles <- c(0.1, 0.25, 0.5, 0.75, 0.9)
a = 1.384; b = 0.092; c = -1.021; d = 0.008; f = -3.493; g = 4.766
tcap6 <- function(q,x,a,b,c,d,f,g){ # quantile function for GG dependent on x
  mu=a+b*x
  sigma=exp(c+d*x)
  k=exp(f+g*x)
  r=qgamma(q,shape=k)
  tcap6=exp(mu)*(r/k)^(sigma*sqrt(k))
  return(tcap6)
}
#double normal kernel cdf hathatF(y|x)   mixture normal
Fdoublehat <- function(x, y, xobs, yobs, h1, h2){
  # x,y,h1,h2 scalar; xobs,yobs vector
  w = dnorm(xobs, mean = x, sd = h1) #how close each xi is to x
  w = w/sum(w)
  cdfs = pnorm(y, mean = yobs, sd = h2) #P(N(yi,h2)<=y)
  return(sum(w*cdfs))
}
#quantile function of the mixture normal Qq(y|x)   Fdoublehat^{-1}
Qdoublehat <- function(x, q, xobs, yobs, h1, h2, bounds = c(-0.1,50)){
  # x,q,h1,h2 scalar; xobs,yobs vector
  G <- function(y)  Fdoublehat(x, y, xobs, yobs, h1, h2) - q
  return(uniroot(G,interval=bounds)$root) 
}
h1.vec <- 6*c(0.05,0.1,0.15,0.2,0.25,0.3)
h2 = 1e-4
xx <- 6*ppoints(1000)
h11DF <- h12DF <- h13DF <- h14DF <- h15DF <- h16DF <- data.frame(x = xx)
set.seed(97)
for(iter in 1:N){
  print(iter)
  u = runif(n,0,1)
  x = runif(n,0,6) #sample size n = 500
  mu = a+b*x
  sigma = exp(c+d*x)
  k = exp(f+g*x)
  y = mapply(tcap6, u, x, MoreArgs = list(a=a,b=b,c=c,d=d,f=f,g=g)) #min(y) around 0, max(y)<15
  h11DFiter <- h12DFiter <- h13DFiter <- h14DFiter <- h15DFiter <- h16DFiter <- data.frame(x = xx)
  for(k in 1:length(quantiles)){
    predicted.y = sapply(xx, Qdoublehat, quantiles[k], x, y, h1.vec[1], h2)
    h11DFiter <- cbind(h11DFiter, predicted.y)
    predicted.y = sapply(xx, Qdoublehat, quantiles[k], x, y, h1.vec[2], h2)
    h12DFiter <- cbind(h12DFiter, predicted.y)
    predicted.y = sapply(xx, Qdoublehat, quantiles[k], x, y, h1.vec[3], h2)
    h13DFiter <- cbind(h13DFiter, predicted.y)
    predicted.y = sapply(xx, Qdoublehat, quantiles[k], x, y, h1.vec[4], h2)
    h14DFiter <- cbind(h14DFiter, predicted.y)
    predicted.y = sapply(xx, Qdoublehat, quantiles[k], x, y, h1.vec[5], h2)
    h15DFiter <- cbind(h15DFiter, predicted.y)
    predicted.y = sapply(xx, Qdoublehat, quantiles[k], x, y, h1.vec[6], h2)
    h16DFiter <- cbind(h16DFiter, predicted.y)
  }
  if(iter==1) {
    h11DF = h11DFiter
    h12DF = h12DFiter
    h13DF = h13DFiter
    h14DF = h14DFiter
    h15DF = h15DFiter
    h16DF = h16DFiter
  } else {
    h11DF[,-1] = h11DF[,-1] + h11DFiter[,-1]
    h12DF[,-1] = h12DF[,-1] + h12DFiter[,-1]
    h13DF[,-1] = h13DF[,-1] + h13DFiter[,-1]
    h14DF[,-1] = h14DF[,-1] + h14DFiter[,-1]
    h15DF[,-1] = h15DF[,-1] + h15DFiter[,-1]
    h16DF[,-1] = h16DF[,-1] + h16DFiter[,-1]
  }
}
h11DF[,-1] = h11DF[,-1]/N
h12DF[,-1] = h12DF[,-1]/N
h13DF[,-1] = h13DF[,-1]/N
h14DF[,-1] = h14DF[,-1]/N
h15DF[,-1] = h15DF[,-1]/N
h16DF[,-1] = h16DF[,-1]/N
colnames(h11DF)[-1] <- colnames(h12DF)[-1] <- colnames(h13DF)[-1] <- 
  colnames(h14DF)[-1] <- colnames(h15DF)[-1] <- colnames(h16DF)[-1] <- paste0("Qq", quantiles, "y")
projDirec <- "C:/Users/annie/OneDrive - National University of Singapore/Documents/PhD/research/FYP github repos/MMquantreg"
setwd(paste(projDirec, "nonparametric quantile regression/simu/IgGsimu", sep = "/"))
save(h11DF, file = "IgGh11DF.RData")
save(h12DF, file = "IgGh12DF.RData")
save(h13DF, file = "IgGh13DF.RData")
save(h14DF, file = "IgGh14DF.RData")
save(h15DF, file = "IgGh15DF.RData")
save(h16DF, file = "IgGh16DF.RData")
setwd(paste(projDirec, "plots/simuNonparaQuantReg", sep = "/"))
h11fittedQuantileCurves <- ggplot(h11DF, aes(x = x)) + labs(x = "Age (years)", y = "IgG (g/I)") +
  geom_line(aes(y = Qq0.1y, color = "q = 0.1")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9")) + 
  scale_color_discrete(guide = guide_legend(title = "Quantile Level", label.position = "bottom", nrow = 1)) +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), legend.position = "top",
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 11), axis.title.y = element_text(size = 11))
h11fittedQuantileCurves
h12fittedQuantileCurves <- ggplot(h12DF, aes(x = x)) + labs(x = "Age (years)", y = "IgG (g/I)") + #Q_q(Y|x)
  geom_line(aes(y = Qq0.1y, color = "q = 0.1")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9")) + 
  scale_color_discrete(guide = guide_legend(title = "Quantile Level", label.position = "bottom", nrow = 1)) +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), legend.position = "top",
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 11), axis.title.y = element_text(size = 11))
h12fittedQuantileCurves
h13fittedQuantileCurves <- ggplot(h13DF, aes(x = x)) + labs(x = "Age (years)", y = "IgG (g/I)") + #Q_q(Y|x)
  geom_line(aes(y = Qq0.1y, color = "q = 0.1")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9")) + 
  scale_color_discrete(guide = guide_legend(title = "Quantile Level", label.position = "bottom", nrow = 1)) +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), legend.position = "top",
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 11), axis.title.y = element_text(size = 11))
h13fittedQuantileCurves
h14fittedQuantileCurves <- ggplot(h14DF, aes(x = x)) + labs(x = "Age (years)", y = "IgG (g/I)") + #Q_q(Y|x)
  geom_line(aes(y = Qq0.1y, color = "q = 0.1")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9")) + 
  scale_color_discrete(guide = guide_legend(title = "Quantile Level", label.position = "bottom", nrow = 1)) +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), legend.position = "top",
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 11), axis.title.y = element_text(size = 11))
h14fittedQuantileCurves
h15fittedQuantileCurves <- ggplot(h15DF, aes(x = x)) + labs(x = "Age (years)", y = "IgG (g/I)") + #Q_q(Y|x)
  geom_line(aes(y = Qq0.1y, color = "q = 0.1")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9")) + 
  scale_color_discrete(guide = guide_legend(title = "Quantile Level", label.position = "bottom", nrow = 1)) +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), legend.position = "top",
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 11), axis.title.y = element_text(size = 11))
h15fittedQuantileCurves
h16fittedQuantileCurves <- ggplot(h16DF, aes(x = x)) + labs(x = "Age (years)", y = "IgG (g/I)") + #Q_q(Y|x)
  geom_line(aes(y = Qq0.1y, color = "q = 0.1")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9")) + 
  scale_color_discrete(guide = guide_legend(title = "Quantile Level", label.position = "bottom", nrow = 1)) +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), legend.position = "top",
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 11), axis.title.y = element_text(size = 11))
h16fittedQuantileCurves
ggarrange(h11fittedQuantileCurves, h12fittedQuantileCurves, 
          h13fittedQuantileCurves, h14fittedQuantileCurves, 
          h15fittedQuantileCurves, h16fittedQuantileCurves,
          labels = c("A", "B", "C", "D", "E", "F"), align = "hv",
          ncol = 2, nrow = 3, common.legend = TRUE, legend = "top")
ggsave("IgGcondQuantCurvesDK.png", width = 16, height = 24, units = "cm")
ggarrange(h11fittedQuantileCurves, h13fittedQuantileCurves, h15fittedQuantileCurves, 
          h12fittedQuantileCurves, h14fittedQuantileCurves, h16fittedQuantileCurves,
          labels = c("A", "C", "E", "B", "D", "F"), align = "hv",
          ncol = 3, nrow = 2, common.legend = TRUE, legend = "top")
ggsave("IgGcondQuantCurvesDKsmall.png", width = 24, height = 16, units = "cm")


==> supp/nonparametric_quantile_regression/simu/IgGquantCurvesMM.R <==
rm(list=ls())
library(splines)
library(tidyverse)
library(latex2exp)
library(ggpubr)
n = 500
N = 1000
projDirec <- "C:/Users/annie/OneDrive - National University of Singapore/Documents/PhD/research/FYP github repos/MMquantreg"
quantiles <- c(0.1, 0.25, 0.5, 0.75, 0.9)
a = 1.384; b = 0.092; c = -1.021; d = 0.008; f = -3.493; g = 4.766
tcap6 <- function(q,x,a,b,c,d,f,g){ # quantile function for GG dependent on x
  mu=a+b*x
  sigma=exp(c+d*x)
  k=exp(f+g*x)
  r=qgamma(q,shape=k)
  tcap6=exp(mu)*(r/k)^(sigma*sqrt(k))
  return(tcap6)
}
b.vec <- function(q){
  c(1, log(q), log(1-q)) 
}### log base functions of q; length(b.vec(q)) = h
b.vec.spline <- function(q, knots){
  h = length(knots)
  qlast = knots[h]
  qseclast = knots[h-1]
  result = c(1, q)
  for (i in 1:(h-2)) {
    knot = knots[i]
    result = c(result, 
               (q>knot)*(q-knot)^3 - (q>qseclast)*(q-qseclast)^3*(qlast-knot)/(qlast-qseclast) +
                 (q>qlast)*(q-qlast)^3*(qseclast-knot)/(qlast-qseclast) )
  }
  return(result)
}### natural spline base functions of q; length(b.vec.spline(q, knots)) = h
qrcmMM <- function(y,X,epsilon,quantiles, N){
  k = length(quantiles) # number of quantiles
  h = 3 #length of b.vec, i.e. number of base functions of q
  p = ncol(X) #(1+4) one intercept, 4 explanatory variables
  n = length(y)
  theta.ini = rep(1,p*h) 
  theta = theta.ini 
  for (t in 0:N){
    sum.matrix = matrix(0,h*p,h*p)
    sum.vector = rep(0,h*p)
    for (a in 1:k){
      q = quantiles[a]
      D_a <- kronecker(t(b.vec(q)), X)
      r = y - D_a%*%theta #n by 1 vector r_a^t
      W = diag(as.numeric(1/(abs(r)+epsilon))) # n by n diagonal matrix with positive entries W_a^t
      sum.matrix = sum.matrix + t(D_a)%*%W%*%D_a
      sum.vector = sum.vector + t(D_a)%*%W%*%y+(4*q-2)*colSums(D_a)/2
    }
    theta.new = solve(sum.matrix)%*%sum.vector
    theta = theta.new
    t = t+1
  }
  final.theta = matrix(theta, nrow=p, ncol=h)
  colnames(final.theta) = c("1", "ln (q)", "ln(1-q)")
  return(final.theta)
}
qrcmMM.Dspline <- function(y,X,epsilon,quantiles, N, knots){
  k = length(quantiles) # number of quantiles
  h = length(knots) #length of b.vec, i.e. number of base functions of q
  p = ncol(X) #(1+4) one intercept, 4 explanatory variables
  n = length(y)
  theta.ini = rep(1,p*h) 
  theta = theta.ini 
  for (t in 0:N){
    sum.matrix = matrix(0,h*p,h*p)
    sum.vector = rep(0,h*p)
    for (a in 1:k){
      q = quantiles[a]
      D_a <- kronecker(t(b.vec.spline(q, knots)), X)
      r = y - D_a%*%theta #n by 1 vector r_a^t
      W = diag(as.numeric(1/(abs(r)+epsilon))) # n by n diagonal matrix with positive entries W_a^t
      sum.matrix = sum.matrix + t(D_a)%*%W%*%D_a
      sum.vector = sum.vector + t(D_a)%*%W%*%y+(4*q-2)*colSums(D_a)/2
    }
    theta.new = solve(sum.matrix)%*%sum.vector
    theta = theta.new
    t = t+1
  }
  final.theta = matrix(theta, nrow=p, ncol=h)
  colnames(final.theta)= c("1", "q", paste("S_", as.character(1:(h-2)), "(q)", sep=""))
  return(final.theta)
}
xknots.list = list(seq(0,6,length=5)[2:4], seq(0,6,length=6)[2:5],
                   seq(0,6,length=7)[2:6], seq(0,6,length=8)[2:7])
xnames = c("xseq3", "xseq4", "xseq5", "xseq6")
qknots.list = list(seq(0,1,length=5)[2:4], seq(0,1,length=6)[2:5],
                   seq(0,1,length=7)[2:6])
qnames = c("qlogistic", "qseq3", "qseq4", "qseq5")
baseVecQuants <- sapply(quantiles, b.vec)
xx <- 6*ppoints(1000)
Xspline3QlogDF <- Xspline3Qseq3DF <- Xspline3Qseq4DF <- Xspline3Qseq5DF <- 
  Xspline4QlogDF <- Xspline4Qseq3DF <- Xspline4Qseq4DF <- Xspline4Qseq5DF <-  
  Xspline5QlogDF <- Xspline5Qseq3DF <- Xspline5Qseq4DF <- Xspline5Qseq5DF <- 
  Xspline6QlogDF <- Xspline6Qseq3DF <- Xspline6Qseq4DF <- Xspline6Qseq5DF <-  data.frame(x = xx)
setwd(paste(projDirec, "nonparametric quantile regression/simu/IgGsimu/seed97", sep = "/"))
xknots = xknots.list[[1]]
xgridspline = ns(xx, Boundary.knots = c(0,6), knots = xknots)
Xgridspline = cbind(rep(1, length(xx)), xgridspline)
Xspline3MMfit = 0
for (iter in 1:N){
  load(paste0("qrcm", "xseq3", "Qlog_fitcoefSample", as.character(iter), ".RData")) #XsplineQlogMMfit
  Xspline3MMfit = Xspline3MMfit + XsplineQlogMMfit
}
Xspline3MMfit = Xspline3MMfit / N
predicted.y.quantiles <- Xgridspline%*%Xspline3MMfit%*%baseVecQuants  # 1000 x 5, i.e., length(xx) x length(quantiles)
Xspline3QlogDF <- cbind(Xspline3QlogDF, predicted.y.quantiles)
q.noknots = 3 
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineQuants <- sapply(quantiles, b.vec.spline, qknots)
Xspline3MMfit = 0
for (iter in 1:N){
  load(paste("qrcm", "xseq3", "qseq3", "fitcoefSample", as.character(iter), ".RData", sep="")) # DsplineMMfit
  Xspline3MMfit = Xspline3MMfit + DsplineMMfit
}
Xspline3MMfit = Xspline3MMfit / N
predicted.y.quantiles <- Xgridspline%*%Xspline3MMfit%*%baseVecSplineQuants # 1000 x 5, i.e., length(xx) x length(quantiles)
Xspline3Qseq3DF <- cbind(Xspline3Qseq3DF, predicted.y.quantiles)
q.noknots = 4 
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineQuants <- sapply(quantiles, b.vec.spline, qknots)
Xspline3MMfit = 0
for (iter in 1:N){
  load(paste("qrcm", "xseq3", "qseq4", "fitcoefSample", as.character(iter), ".RData", sep="")) # DsplineMMfit
  Xspline3MMfit = Xspline3MMfit + DsplineMMfit
}
Xspline3MMfit = Xspline3MMfit / N
predicted.y.quantiles <- Xgridspline%*%Xspline3MMfit%*%baseVecSplineQuants # 1000 x 5, i.e., length(xx) x length(quantiles)
Xspline3Qseq4DF <- cbind(Xspline3Qseq4DF, predicted.y.quantiles)
q.noknots = 5 
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineQuants <- sapply(quantiles, b.vec.spline, qknots)
Xspline3MMfit = 0
for (iter in 1:N){
  load(paste("qrcm", "xseq3", "qseq5", "fitcoefSample", as.character(iter), ".RData", sep="")) # DsplineMMfit
  Xspline3MMfit = Xspline3MMfit + DsplineMMfit
}
Xspline3MMfit = Xspline3MMfit / N
predicted.y.quantiles <- Xgridspline%*%Xspline3MMfit%*%baseVecSplineQuants # 1000 x 5, i.e., length(xx) x length(quantiles)
Xspline3Qseq5DF <- cbind(Xspline3Qseq5DF, predicted.y.quantiles)
xknots = xknots.list[[2]]
xgridspline = ns(xx, Boundary.knots = c(0,6), knots = xknots)
Xgridspline = cbind(rep(1, length(xx)), xgridspline)
Xspline4MMfit = 0
for (iter in 1:N){
  load(paste0("qrcm", "xseq4", "Qlog_fitcoefSample", as.character(iter), ".RData")) #XsplineQlogMMfit
  Xspline4MMfit = Xspline4MMfit + XsplineQlogMMfit
}
Xspline4MMfit = Xspline4MMfit / N
predicted.y.quantiles <- Xgridspline%*%Xspline4MMfit%*%baseVecQuants  # 1000 x 5, i.e., length(xx) x length(quantiles)
Xspline4QlogDF <- cbind(Xspline4QlogDF, predicted.y.quantiles)
q.noknots = 3 
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineQuants <- sapply(quantiles, b.vec.spline, qknots)
Xspline4MMfit = 0
for (iter in 1:N){
  load(paste("qrcm", "xseq4", "qseq3", "fitcoefSample", as.character(iter), ".RData", sep="")) # DsplineMMfit
  Xspline4MMfit = Xspline4MMfit + DsplineMMfit
}
Xspline4MMfit = Xspline4MMfit / N
predicted.y.quantiles <- Xgridspline%*%Xspline4MMfit%*%baseVecSplineQuants # 1000 x 5, i.e., length(xx) x length(quantiles)
Xspline4Qseq3DF <- cbind(Xspline4Qseq3DF, predicted.y.quantiles)
q.noknots = 4 
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineQuants <- sapply(quantiles, b.vec.spline, qknots)
Xspline4MMfit = 0
for (iter in 1:N){
  load(paste("qrcm", "xseq4", "qseq4", "fitcoefSample", as.character(iter), ".RData", sep="")) # DsplineMMfit
  Xspline4MMfit = Xspline4MMfit + DsplineMMfit
}
Xspline4MMfit = Xspline4MMfit / N
predicted.y.quantiles <- Xgridspline%*%Xspline4MMfit%*%baseVecSplineQuants # 1000 x 5, i.e., length(xx) x length(quantiles)
Xspline4Qseq4DF <- cbind(Xspline4Qseq4DF, predicted.y.quantiles)
q.noknots = 5 
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineQuants <- sapply(quantiles, b.vec.spline, qknots)
Xspline4MMfit = 0
for (iter in 1:N){
  load(paste("qrcm", "xseq4", "qseq5", "fitcoefSample", as.character(iter), ".RData", sep="")) # DsplineMMfit
  Xspline4MMfit = Xspline4MMfit + DsplineMMfit
}
Xspline4MMfit = Xspline4MMfit / N
predicted.y.quantiles <- Xgridspline%*%Xspline4MMfit%*%baseVecSplineQuants # 1000 x 5, i.e., length(xx) x length(quantiles)
Xspline4Qseq5DF <- cbind(Xspline4Qseq5DF, predicted.y.quantiles)
xknots = xknots.list[[3]]
xgridspline = ns(xx, Boundary.knots = c(0,6), knots = xknots)
Xgridspline = cbind(rep(1, length(xx)), xgridspline)
Xspline5MMfit = 0
for (iter in 1:N){
  load(paste0("qrcm", "xseq5", "Qlog_fitcoefSample", as.character(iter), ".RData")) #XsplineQlogMMfit
  Xspline5MMfit = Xspline5MMfit + XsplineQlogMMfit
}
Xspline5MMfit = Xspline5MMfit / N
predicted.y.quantiles <- Xgridspline%*%Xspline5MMfit%*%baseVecQuants  # 1000 x 5, i.e., length(xx) x length(quantiles)
Xspline5QlogDF <- cbind(Xspline5QlogDF, predicted.y.quantiles)
q.noknots = 3 
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineQuants <- sapply(quantiles, b.vec.spline, qknots)
Xspline5MMfit = 0
for (iter in 1:N){
  load(paste("qrcm", "xseq5", "qseq3", "fitcoefSample", as.character(iter), ".RData", sep="")) # DsplineMMfit
  Xspline5MMfit = Xspline5MMfit + DsplineMMfit
}
Xspline5MMfit = Xspline5MMfit / N
predicted.y.quantiles <- Xgridspline%*%Xspline5MMfit%*%baseVecSplineQuants # 1000 x 5, i.e., length(xx) x length(quantiles)
Xspline5Qseq3DF <- cbind(Xspline5Qseq3DF, predicted.y.quantiles)
q.noknots = 4 
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineQuants <- sapply(quantiles, b.vec.spline, qknots)
Xspline5MMfit = 0
for (iter in 1:N){
  load(paste("qrcm", "xseq5", "qseq4", "fitcoefSample", as.character(iter), ".RData", sep="")) # DsplineMMfit
  Xspline5MMfit = Xspline5MMfit + DsplineMMfit
}
Xspline5MMfit = Xspline5MMfit / N
predicted.y.quantiles <- Xgridspline%*%Xspline5MMfit%*%baseVecSplineQuants # 1000 x 5, i.e., length(xx) x length(quantiles)
Xspline5Qseq4DF <- cbind(Xspline5Qseq4DF, predicted.y.quantiles)
q.noknots = 5 
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineQuants <- sapply(quantiles, b.vec.spline, qknots)
Xspline5MMfit = 0
for (iter in 1:N){
  load(paste("qrcm", "xseq5", "qseq5", "fitcoefSample", as.character(iter), ".RData", sep="")) # DsplineMMfit
  Xspline5MMfit = Xspline5MMfit + DsplineMMfit
}
Xspline5MMfit = Xspline5MMfit / N
predicted.y.quantiles <- Xgridspline%*%Xspline5MMfit%*%baseVecSplineQuants # 1000 x 5, i.e., length(xx) x length(quantiles)
Xspline5Qseq5DF <- cbind(Xspline5Qseq5DF, predicted.y.quantiles)
xknots = xknots.list[[4]]
xgridspline = ns(xx, Boundary.knots = c(0,6), knots = xknots)
Xgridspline = cbind(rep(1, length(xx)), xgridspline)
Xspline6MMfit = 0
for (iter in 1:N){
  load(paste0("qrcm", "xseq6", "Qlog_fitcoefSample", as.character(iter), ".RData")) #XsplineQlogMMfit
  Xspline6MMfit = Xspline6MMfit + XsplineQlogMMfit
}
Xspline6MMfit = Xspline6MMfit / N
predicted.y.quantiles <- Xgridspline%*%Xspline6MMfit%*%baseVecQuants  # 1000 x 5, i.e., length(xx) x length(quantiles)
Xspline6QlogDF <- cbind(Xspline6QlogDF, predicted.y.quantiles)
q.noknots = 3 
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineQuants <- sapply(quantiles, b.vec.spline, qknots)
Xspline6MMfit = 0
for (iter in 1:N){
  load(paste("qrcm", "xseq6", "qseq3", "fitcoefSample", as.character(iter), ".RData", sep="")) # DsplineMMfit
  Xspline6MMfit = Xspline6MMfit + DsplineMMfit
}
Xspline6MMfit = Xspline6MMfit / N
predicted.y.quantiles <- Xgridspline%*%Xspline6MMfit%*%baseVecSplineQuants # 1000 x 5, i.e., length(xx) x length(quantiles)
Xspline6Qseq3DF <- cbind(Xspline6Qseq3DF, predicted.y.quantiles)
q.noknots = 4 
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineQuants <- sapply(quantiles, b.vec.spline, qknots)
Xspline6MMfit = 0
for (iter in 1:N){
  load(paste("qrcm", "xseq6", "qseq4", "fitcoefSample", as.character(iter), ".RData", sep="")) # DsplineMMfit
  Xspline6MMfit = Xspline6MMfit + DsplineMMfit
}
Xspline6MMfit = Xspline6MMfit / N
predicted.y.quantiles <- Xgridspline%*%Xspline6MMfit%*%baseVecSplineQuants # 1000 x 5, i.e., length(xx) x length(quantiles)
Xspline6Qseq4DF <- cbind(Xspline6Qseq4DF, predicted.y.quantiles)
q.noknots = 5 
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineQuants <- sapply(quantiles, b.vec.spline, qknots)
Xspline6MMfit = 0
for (iter in 1:N){
  load(paste("qrcm", "xseq6", "qseq5", "fitcoefSample", as.character(iter), ".RData", sep="")) # DsplineMMfit
  Xspline6MMfit = Xspline6MMfit + DsplineMMfit
}
Xspline6MMfit = Xspline6MMfit / N
predicted.y.quantiles <- Xgridspline%*%Xspline6MMfit%*%baseVecSplineQuants # 1000 x 5, i.e., length(xx) x length(quantiles)
Xspline6Qseq5DF <- cbind(Xspline6Qseq5DF, predicted.y.quantiles)
colnames(Xspline3QlogDF)[-1] <- colnames(Xspline3Qseq5DF)[-1] <- 
  colnames(Xspline3Qseq3DF)[-1] <- colnames(Xspline3Qseq4DF)[-1] <- 
  colnames(Xspline4QlogDF)[-1] <- colnames(Xspline4Qseq5DF)[-1] <- 
  colnames(Xspline4Qseq3DF)[-1] <- colnames(Xspline4Qseq4DF)[-1] <- 
  colnames(Xspline5QlogDF)[-1] <- colnames(Xspline5Qseq5DF)[-1] <- 
  colnames(Xspline5Qseq3DF)[-1] <- colnames(Xspline5Qseq4DF)[-1] <- 
  colnames(Xspline6QlogDF)[-1] <- colnames(Xspline6Qseq5DF)[-1] <- 
  colnames(Xspline6Qseq3DF)[-1] <- colnames(Xspline6Qseq4DF)[-1] <- 
  paste("Qq", quantiles, "y", sep = "")
setwd(paste(projDirec, "plots/simuNonparaQuantReg", sep = "/"))
Xspline3QlogFittedQuantCurves <- ggplot(Xspline3QlogDF, aes(x = x)) + labs(x = "Age (years)", y = "IgG (g/I)") +
  geom_line(aes(y = Qq0.1y, color = "q = 0.1")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9")) + 
  scale_color_discrete(guide = guide_legend(title = "Quantile Level", label.position = "top", nrow = 1)) + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), legend.position = "top",
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 11), axis.title.y = element_text(size = 11))
Xspline3QlogFittedQuantCurves
Xspline3Qseq3FittedQuantCurves <- ggplot(Xspline3Qseq3DF, aes(x = x)) + labs(x = "Age (years)", y = "IgG (g/I)") +
  geom_line(aes(y = Qq0.1y, color = "q = 0.1")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9")) + 
  scale_color_discrete(guide = guide_legend(title = "Quantile Level", label.position = "top", nrow = 1)) + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), legend.position = "top",
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 11), axis.title.y = element_text(size = 11))
Xspline3Qseq3FittedQuantCurves
Xspline3Qseq4FittedQuantCurves <- ggplot(Xspline3Qseq4DF, aes(x = x)) + labs(x = "Age (years)", y = "IgG (g/I)") +
  geom_line(aes(y = Qq0.1y, color = "q = 0.1")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9")) + 
  scale_color_discrete(guide = guide_legend(title = "Quantile Level", label.position = "top", nrow = 1)) + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), legend.position = "top",
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 11), axis.title.y = element_text(size = 11))
Xspline3Qseq4FittedQuantCurves
Xspline3Qseq5FittedQuantCurves <- ggplot(Xspline3Qseq5DF, aes(x = x)) + labs(x = "Age (years)", y = "IgG (g/I)") +
  geom_line(aes(y = Qq0.1y, color = "q = 0.1")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9")) + 
  scale_color_discrete(guide = guide_legend(title = "Quantile Level", label.position = "top", nrow = 1)) + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), legend.position = "top",
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 11), axis.title.y = element_text(size = 11))
Xspline3Qseq5FittedQuantCurves
ggarrange(Xspline3QlogFittedQuantCurves, Xspline3Qseq3FittedQuantCurves,
          Xspline3Qseq4FittedQuantCurves, Xspline3Qseq5FittedQuantCurves,
          labels = c("A", "B", "C", "D"), align = "hv",
          ncol = 2, nrow = 2, common.legend = TRUE, legend = "top")
ggsave("IgGcondQuantCurvesMMxseq3.png", width = 16, height = 16, units = "cm")
Xspline4QlogFittedQuantCurves <- ggplot(Xspline4QlogDF, aes(x = x)) + labs(x = "Age (years)", y = "IgG (g/I)") +
  geom_line(aes(y = Qq0.1y, color = "q = 0.1")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9")) + 
  scale_color_discrete(guide = guide_legend(title = "Quantile Level", label.position = "top", nrow = 1)) + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), legend.position = "top",
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 11), axis.title.y = element_text(size = 11))
Xspline4QlogFittedQuantCurves
Xspline4Qseq3FittedQuantCurves <- ggplot(Xspline4Qseq3DF, aes(x = x)) + labs(x = "Age (years)", y = "IgG (g/I)") +
  geom_line(aes(y = Qq0.1y, color = "q = 0.1")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9")) + 
  scale_color_discrete(guide = guide_legend(title = "Quantile Level", label.position = "top", nrow = 1)) + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), legend.position = "top",
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 11), axis.title.y = element_text(size = 11))
Xspline4Qseq3FittedQuantCurves
Xspline4Qseq4FittedQuantCurves <- ggplot(Xspline4Qseq4DF, aes(x = x)) + labs(x = "Age (years)", y = "IgG (g/I)") +
  geom_line(aes(y = Qq0.1y, color = "q = 0.1")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9")) + 
  scale_color_discrete(guide = guide_legend(title = "Quantile Level", label.position = "top", nrow = 1)) + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), legend.position = "top",
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 11), axis.title.y = element_text(size = 11))
Xspline4Qseq4FittedQuantCurves
Xspline4Qseq5FittedQuantCurves <- ggplot(Xspline4Qseq5DF, aes(x = x)) + labs(x = "Age (years)", y = "IgG (g/I)") +
  geom_line(aes(y = Qq0.1y, color = "q = 0.1")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9")) + 
  scale_color_discrete(guide = guide_legend(title = "Quantile Level", label.position = "top", nrow = 1)) + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), legend.position = "top",
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 11), axis.title.y = element_text(size = 11))
Xspline4Qseq5FittedQuantCurves
ggarrange(Xspline4QlogFittedQuantCurves, Xspline4Qseq3FittedQuantCurves,
          Xspline4Qseq4FittedQuantCurves, Xspline4Qseq5FittedQuantCurves,
          labels = c("A", "B", "C", "D"), align = "hv",
          ncol = 2, nrow = 2, common.legend = TRUE, legend = "top")
ggsave("IgGcondQuantCurvesMMxseq4.png", width = 16, height = 16, units = "cm")
Xspline5QlogFittedQuantCurves <- ggplot(Xspline5QlogDF, aes(x = x)) + labs(x = "Age (years)", y = "IgG (g/I)") +
  geom_line(aes(y = Qq0.1y, color = "q = 0.1")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9")) + 
  scale_color_discrete(guide = guide_legend(title = "Quantile Level", label.position = "top", nrow = 1)) + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), legend.position = "top",
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 11), axis.title.y = element_text(size = 11))
Xspline5QlogFittedQuantCurves
Xspline5Qseq3FittedQuantCurves <- ggplot(Xspline5Qseq3DF, aes(x = x)) + labs(x = "Age (years)", y = "IgG (g/I)") +
  geom_line(aes(y = Qq0.1y, color = "q = 0.1")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9")) + 
  scale_color_discrete(guide = guide_legend(title = "Quantile Level", label.position = "top", nrow = 1)) + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), legend.position = "top",
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 11), axis.title.y = element_text(size = 11))
Xspline5Qseq3FittedQuantCurves
Xspline5Qseq4FittedQuantCurves <- ggplot(Xspline5Qseq4DF, aes(x = x)) + labs(x = "Age (years)", y = "IgG (g/I)") +
  geom_line(aes(y = Qq0.1y, color = "q = 0.1")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9")) + 
  scale_color_discrete(guide = guide_legend(title = "Quantile Level", label.position = "top", nrow = 1)) + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), legend.position = "top",
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 11), axis.title.y = element_text(size = 11))
Xspline5Qseq4FittedQuantCurves
Xspline5Qseq5FittedQuantCurves <- ggplot(Xspline5Qseq5DF, aes(x = x)) + labs(x = "Age (years)", y = "IgG (g/I)") +
  geom_line(aes(y = Qq0.1y, color = "q = 0.1")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9")) + 
  scale_color_discrete(guide = guide_legend(title = "Quantile Level", label.position = "top", nrow = 1)) + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), legend.position = "top",
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 11), axis.title.y = element_text(size = 11))
Xspline5Qseq5FittedQuantCurves
ggarrange(Xspline5QlogFittedQuantCurves, Xspline5Qseq3FittedQuantCurves,
          Xspline5Qseq4FittedQuantCurves, Xspline5Qseq5FittedQuantCurves,
          labels = c("A", "B", "C", "D"), align = "hv",
          ncol = 2, nrow = 2, common.legend = TRUE, legend = "top")
ggsave("IgGcondQuantCurvesMMxseq5.png", width = 16, height = 16, units = "cm")
Xspline6QlogFittedQuantCurves <- ggplot(Xspline6QlogDF, aes(x = x)) + labs(x = "Age (years)", y = "IgG (g/I)") +
  geom_line(aes(y = Qq0.1y, color = "q = 0.1")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9")) + 
  scale_color_discrete(guide = guide_legend(title = "Quantile Level", label.position = "top", nrow = 1)) + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), legend.position = "top",
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 11), axis.title.y = element_text(size = 11))
Xspline6QlogFittedQuantCurves
Xspline6Qseq3FittedQuantCurves <- ggplot(Xspline6Qseq3DF, aes(x = x)) + labs(x = "Age (years)", y = "IgG (g/I)") +
  geom_line(aes(y = Qq0.1y, color = "q = 0.1")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9")) + 
  scale_color_discrete(guide = guide_legend(title = "Quantile Level", label.position = "top", nrow = 1)) + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), legend.position = "top",
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 11), axis.title.y = element_text(size = 11))
Xspline6Qseq3FittedQuantCurves
Xspline6Qseq4FittedQuantCurves <- ggplot(Xspline6Qseq4DF, aes(x = x)) + labs(x = "Age (years)", y = "IgG (g/I)") +
  geom_line(aes(y = Qq0.1y, color = "q = 0.1")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9")) + 
  scale_color_discrete(guide = guide_legend(title = "Quantile Level", label.position = "top", nrow = 1)) + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), legend.position = "top",
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 11), axis.title.y = element_text(size = 11))
Xspline6Qseq4FittedQuantCurves
Xspline6Qseq5FittedQuantCurves <- ggplot(Xspline6Qseq5DF, aes(x = x)) + labs(x = "Age (years)", y = "IgG (g/I)") +
  geom_line(aes(y = Qq0.1y, color = "q = 0.1")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9")) + 
  scale_color_discrete(guide = guide_legend(title = "Quantile Level", label.position = "top", nrow = 1)) + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), legend.position = "top",
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 11), axis.title.y = element_text(size = 11))
Xspline6Qseq5FittedQuantCurves
ggarrange(Xspline6QlogFittedQuantCurves, Xspline6Qseq3FittedQuantCurves,
          Xspline6Qseq4FittedQuantCurves, Xspline6Qseq5FittedQuantCurves,
          labels = c("A", "B", "C", "D"), align = "hv",
          ncol = 2, nrow = 2, common.legend = TRUE, legend = "top")
ggsave("IgGcondQuantCurvesMMxseq6.png", width = 16, height = 16, units = "cm")


==> supp/nonparametric_quantile_regression/tricepsQuantCurvesPlots.R <==
rm(list=ls())
library(tidyverse)
library(latex2exp)
library(ggpubr)
library(splines)
library(quantreg)
library(matrixcalc)
projDirec <- "C:/Users/annie/OneDrive - National University of Singapore/Documents/PhD/research/FYP github repos/MMquantreg"
setwd(paste(projDirec, "datasets", sep = "/"))
tricepsData = read.csv("triceps.csv")
n <- nrow(tricepsData)
x <- tricepsData$age # min(x)=0.26; max(x)=51.75
y <- tricepsData$lntriceps # min(y) = 1.163151; max(y) = 3.605498
tricepsScatter <- ggplot(tricepsData) + geom_point(aes(x = age, y = triceps)) + 
  labs(x = "Age (years)", y = "Triceps Skinfold Thickness (mm)") +
  theme(axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
tricepsScatter


########################################### triceps estimated conditional quantile curves ########################################### 
nswrapper <- function(x, noknots){ 
  # evaluate natural spline basis functions at x(a vector); knots equally spaced here
  mini = min(x)
  maxi = max(x)
  knots = seq(mini, maxi, length = noknots+2)
  inner.knots = knots[2:(noknots+1)]
  result = ns(x, Boundary.knots = c(mini,maxi), knots = inner.knots)
  matrix(as.numeric(result), nrow = length(x), ncol = noknots+1)
}
b.vec <- function(q){
  c(1, log(q), log(1-q)) 
}### base functions of q; length(b.vec(q)) = h
qrcmMM <- function(y, X, epsilon, quantiles, N){
  k = length(quantiles) # number of quantiles
  h = 3 #length of b.vec, i.e. number of base functions of q
  p = ncol(X) #(1+4) one intercept, 4 explanatory variables
  n = length(y)
  theta.ini = rep(1,p*h) 
  theta = theta.ini 
  for (t in 0:N){
    sum.matrix = matrix(0,h*p,h*p)
    sum.vector = rep(0,h*p)
    for (a in 1:k){
      q = quantiles[a]
      D_a <- kronecker(t(b.vec(q)), X)
      r = y - D_a%*%theta #n by 1 vector r_a^t
      W = diag(as.numeric(1/(abs(r)+epsilon))) # n by n diagonal matrix with positive entries W_a^t
      sum.matrix = sum.matrix + t(D_a)%*%W%*%D_a
      sum.vector = sum.vector + t(D_a)%*%W%*%y+(4*q-2)*colSums(D_a)/2
    }
    theta.new = solve(sum.matrix)%*%sum.vector
    theta = theta.new
    t = t+1
  }
  final.theta = matrix(theta, nrow=p, ncol=h)
  colnames(final.theta) = c("1", "ln(q)", "ln(1-q)")
  return(final.theta)
}
b.vec.spline <- function(q, knots){
  h = length(knots)
  qlast = knots[h]
  qseclast = knots[h-1]
  result = c(1, q)
  for (i in 1:(h-2)) {
    knot = knots[i]
    result = c(result, 
               (q>knot)*(q-knot)^3 - (q>qseclast)*(q-qseclast)^3*(qlast-knot)/(qlast-qseclast) +
                 (q>qlast)*(q-qlast)^3*(qseclast-knot)/(qlast-qseclast) )
  }
  return(result)
}### base functions of q; length(b.vec(q, knots)) = h
qrcmMMspline <- function(y, X, epsilon, quantiles, N, knots){
  k = length(quantiles) # number of quantiles
  h = length(knots) #length of b.vec, i.e. number of base functions of q
  p = ncol(X) #(1+4) one intercept, 4 explanatory variables
  n = length(y)
  theta.ini = rep(1,p*h) 
  theta = theta.ini 
  for (t in 0:N){
    sum.matrix = matrix(0,h*p,h*p)
    sum.vector = rep(0,h*p)
    for (a in 1:k){
      q = quantiles[a]
      D_a <- kronecker(t(b.vec.spline(q, knots)), X)
      r = y - D_a%*%theta #n by 1 vector r_a^t
      W = diag(as.numeric(1/(abs(r)+epsilon))) # n by n diagonal matrix with positive entries W_a^t
      sum.matrix = sum.matrix + t(D_a)%*%W%*%D_a
      sum.vector = sum.vector + t(D_a)%*%W%*%y+(4*q-2)*colSums(D_a)/2
    }
    theta.new = solve(sum.matrix)%*%sum.vector
    theta = theta.new
    t = t+1
  }
  final.theta = matrix(theta, nrow=p, ncol=h)
  colnames(final.theta)= c("1", "q", paste("S_", as.character(1:(h-2)), "(q)", sep=""))
  return(final.theta)
}
quants = c(0.05, 0.1, 0.25, 0.5, 0.75, 0.9, 0.95)
baseVecQuants <- sapply(quants, b.vec)
xgrid = 52 * ppoints(1000, a = 0.5)
Xspline3rqDF <- Xspline3QlogDF <- Xspline3Qseq3DF <- Xspline3Qseq4DF <- Xspline3Qseq5DF <- Xspline3Qseq6DF <- 
  Xspline4rqDF <- Xspline4QlogDF <- Xspline4Qseq3DF <- Xspline4Qseq4DF <- Xspline4Qseq5DF <- Xspline4Qseq6DF <- 
  Xspline5rqDF <- Xspline5QlogDF <- Xspline5Qseq3DF <- Xspline5Qseq4DF <- Xspline5Qseq5DF <- Xspline5Qseq6DF <- 
  Xspline6rqDF <- Xspline6QlogDF <- Xspline6Qseq3DF <- Xspline6Qseq4DF <- Xspline6Qseq5DF <- Xspline6Qseq6DF <- 
  Xspline7rqDF <- Xspline7QlogDF <- Xspline7Qseq3DF <- Xspline7Qseq4DF <- Xspline7Qseq5DF <- Xspline7Qseq6DF <- 
  Xspline8rqDF <- Xspline8QlogDF <- Xspline8Qseq3DF <- Xspline8Qseq4DF <- Xspline8Qseq5DF <- Xspline8Qseq6DF <- data.frame(x = xgrid)
setwd(paste(projDirec, "nonparametric quantile regression/results", sep = "/"))
x.noknots = 3 # xknots = seq(0, 1, length = (x.noknots+2))[2:(x.noknots+1)]
xgridspline = nswrapper(xgrid, x.noknots)
Xgridspline = cbind(rep(1, length(xgrid)), xgridspline)
xspline = nswrapper(x, x.noknots)
Xspline = cbind(rep(1, n), xspline)
qfit <- rq(y ~ xspline, tau = quants) 
load(paste("qrcmMMtricepsXsplineSeq", as.character(x.noknots), "qLogN1000_5e-5q999.RData", sep="")) #qrcmMMfit
predicted.y.quants.rqXspline <- Xgridspline%*%qfit$coefficients # 1000 x 7, i.e., length(xgrid) x length(quants)
predicted.y.quants.qrcmMMxsplineQlog <- Xgridspline%*%qrcmMMfit%*%baseVecQuants  # 1000 x 7, i.e., length(xgrid) x length(quants)
Xspline3rqDF <- cbind(Xspline3rqDF, exp(predicted.y.quants.rqXspline))
Xspline3QlogDF <- cbind(Xspline3QlogDF, exp(predicted.y.quants.qrcmMMxsplineQlog))
q.noknots = 3
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineQuants <- sapply(quants, b.vec.spline, qknots)
load(paste("qrcmMMtricepsXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep="")) #qrcmMMfitSpline
predicted.y.quants.qrcmMMxsplineQseq <- Xgridspline%*%qrcmMMfitSpline%*%baseVecSplineQuants # 1000 x 7, i.e., length(xgrid) x length(quants)
Xspline3Qseq3DF <- cbind(Xspline3Qseq3DF, exp(predicted.y.quants.qrcmMMxsplineQseq))
q.noknots = 4
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineQuants <- sapply(quants, b.vec.spline, qknots)
load(paste("qrcmMMtricepsXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep="")) #qrcmMMfitSpline
predicted.y.quants.qrcmMMxsplineQseq <- Xgridspline%*%qrcmMMfitSpline%*%baseVecSplineQuants # 1000 x 7, i.e., length(xgrid) x length(quants)
Xspline3Qseq4DF <- cbind(Xspline3Qseq4DF, exp(predicted.y.quants.qrcmMMxsplineQseq))
q.noknots = 5
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineQuants <- sapply(quants, b.vec.spline, qknots)
load(paste("qrcmMMtricepsXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep="")) #qrcmMMfitSpline
predicted.y.quants.qrcmMMxsplineQseq <- Xgridspline%*%qrcmMMfitSpline%*%baseVecSplineQuants # 1000 x 7, i.e., length(xgrid) x length(quants)
Xspline3Qseq5DF <- cbind(Xspline3Qseq5DF, exp(predicted.y.quants.qrcmMMxsplineQseq))
q.noknots = 6
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineQuants <- sapply(quants, b.vec.spline, qknots)
load(paste("qrcmMMtricepsXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep="")) #qrcmMMfitSpline
predicted.y.quants.qrcmMMxsplineQseq <- Xgridspline%*%qrcmMMfitSpline%*%baseVecSplineQuants # 1000 x 7, i.e., length(xgrid) x length(quants)
Xspline3Qseq6DF <- cbind(Xspline3Qseq6DF, exp(predicted.y.quants.qrcmMMxsplineQseq))
x.noknots = 4 # xknots = seq(0, 1, length = (x.noknots+2))[2:(x.noknots+1)]
xgridspline = nswrapper(xgrid, x.noknots)
Xgridspline = cbind(rep(1, length(xgrid)), xgridspline)
xspline = nswrapper(x, x.noknots)
Xspline = cbind(rep(1, n), xspline)
qfit <- rq(y ~ xspline, tau = quants) 
load(paste("qrcmMMtricepsXsplineSeq", as.character(x.noknots), "qLogN1000_5e-5q999.RData", sep="")) #qrcmMMfit
predicted.y.quants.rqXspline <- Xgridspline%*%qfit$coefficients # 1000 x 7, i.e., length(xgrid) x length(quants)
predicted.y.quants.qrcmMMxsplineQlog <- Xgridspline%*%qrcmMMfit%*%baseVecQuants  # 1000 x 7, i.e., length(xgrid) x length(quants)
Xspline4rqDF <- cbind(Xspline4rqDF, exp(predicted.y.quants.rqXspline))
Xspline4QlogDF <- cbind(Xspline4QlogDF, exp(predicted.y.quants.qrcmMMxsplineQlog))
q.noknots = 3
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineQuants <- sapply(quants, b.vec.spline, qknots)
load(paste("qrcmMMtricepsXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep="")) #qrcmMMfitSpline
predicted.y.quants.qrcmMMxsplineQseq <- Xgridspline%*%qrcmMMfitSpline%*%baseVecSplineQuants # 1000 x 7, i.e., length(xgrid) x length(quants)
Xspline4Qseq3DF <- cbind(Xspline4Qseq3DF, exp(predicted.y.quants.qrcmMMxsplineQseq))
q.noknots = 4
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineQuants <- sapply(quants, b.vec.spline, qknots)
load(paste("qrcmMMtricepsXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep="")) #qrcmMMfitSpline
predicted.y.quants.qrcmMMxsplineQseq <- Xgridspline%*%qrcmMMfitSpline%*%baseVecSplineQuants # 1000 x 7, i.e., length(xgrid) x length(quants)
Xspline4Qseq4DF <- cbind(Xspline4Qseq4DF, exp(predicted.y.quants.qrcmMMxsplineQseq))
q.noknots = 5
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineQuants <- sapply(quants, b.vec.spline, qknots)
load(paste("qrcmMMtricepsXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep="")) #qrcmMMfitSpline
predicted.y.quants.qrcmMMxsplineQseq <- Xgridspline%*%qrcmMMfitSpline%*%baseVecSplineQuants # 1000 x 7, i.e., length(xgrid) x length(quants)
Xspline4Qseq5DF <- cbind(Xspline4Qseq5DF, exp(predicted.y.quants.qrcmMMxsplineQseq))
q.noknots = 6
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineQuants <- sapply(quants, b.vec.spline, qknots)
load(paste("qrcmMMtricepsXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep="")) #qrcmMMfitSpline
predicted.y.quants.qrcmMMxsplineQseq <- Xgridspline%*%qrcmMMfitSpline%*%baseVecSplineQuants # 1000 x 7, i.e., length(xgrid) x length(quants)
Xspline4Qseq6DF <- cbind(Xspline4Qseq6DF, exp(predicted.y.quants.qrcmMMxsplineQseq))
x.noknots = 5 # xknots = seq(0, 1, length = (x.noknots+2))[2:(x.noknots+1)]
xgridspline = nswrapper(xgrid, x.noknots)
Xgridspline = cbind(rep(1, length(xgrid)), xgridspline)
xspline = nswrapper(x, x.noknots)
Xspline = cbind(rep(1, n), xspline)
qfit <- rq(y ~ xspline, tau = quants) 
load(paste("qrcmMMtricepsXsplineSeq", as.character(x.noknots), "qLogN1000_5e-5q999.RData", sep="")) #qrcmMMfit
predicted.y.quants.rqXspline <- Xgridspline%*%qfit$coefficients # 1000 x 7, i.e., length(xgrid) x length(quants)
predicted.y.quants.qrcmMMxsplineQlog <- Xgridspline%*%qrcmMMfit%*%baseVecQuants  # 1000 x 7, i.e., length(xgrid) x length(quants)
Xspline5rqDF <- cbind(Xspline5rqDF, exp(predicted.y.quants.rqXspline))
Xspline5QlogDF <- cbind(Xspline5QlogDF, exp(predicted.y.quants.qrcmMMxsplineQlog))
q.noknots = 3
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineQuants <- sapply(quants, b.vec.spline, qknots)
load(paste("qrcmMMtricepsXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep="")) #qrcmMMfitSpline
predicted.y.quants.qrcmMMxsplineQseq <- Xgridspline%*%qrcmMMfitSpline%*%baseVecSplineQuants # 1000 x 7, i.e., length(xgrid) x length(quants)
Xspline5Qseq3DF <- cbind(Xspline5Qseq3DF, exp(predicted.y.quants.qrcmMMxsplineQseq))
q.noknots = 4
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineQuants <- sapply(quants, b.vec.spline, qknots)
load(paste("qrcmMMtricepsXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep="")) #qrcmMMfitSpline
predicted.y.quants.qrcmMMxsplineQseq <- Xgridspline%*%qrcmMMfitSpline%*%baseVecSplineQuants # 1000 x 7, i.e., length(xgrid) x length(quants)
Xspline5Qseq4DF <- cbind(Xspline5Qseq4DF, exp(predicted.y.quants.qrcmMMxsplineQseq))
q.noknots = 5
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineQuants <- sapply(quants, b.vec.spline, qknots)
load(paste("qrcmMMtricepsXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep="")) #qrcmMMfitSpline
predicted.y.quants.qrcmMMxsplineQseq <- Xgridspline%*%qrcmMMfitSpline%*%baseVecSplineQuants # 1000 x 7, i.e., length(xgrid) x length(quants)
Xspline5Qseq5DF <- cbind(Xspline5Qseq5DF, exp(predicted.y.quants.qrcmMMxsplineQseq))
q.noknots = 6
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineQuants <- sapply(quants, b.vec.spline, qknots)
load(paste("qrcmMMtricepsXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep="")) #qrcmMMfitSpline
predicted.y.quants.qrcmMMxsplineQseq <- Xgridspline%*%qrcmMMfitSpline%*%baseVecSplineQuants # 1000 x 7, i.e., length(xgrid) x length(quants)
Xspline5Qseq6DF <- cbind(Xspline5Qseq6DF, exp(predicted.y.quants.qrcmMMxsplineQseq))
x.noknots = 6 # xknots = seq(0, 1, length = (x.noknots+2))[2:(x.noknots+1)]
xgridspline = nswrapper(xgrid, x.noknots)
Xgridspline = cbind(rep(1, length(xgrid)), xgridspline)
xspline = nswrapper(x, x.noknots)
Xspline = cbind(rep(1, n), xspline)
qfit <- rq(y ~ xspline, tau = quants) 
load(paste("qrcmMMtricepsXsplineSeq", as.character(x.noknots), "qLogN1000_5e-5q999.RData", sep="")) #qrcmMMfit
predicted.y.quants.rqXspline <- Xgridspline%*%qfit$coefficients # 1000 x 7, i.e., length(xgrid) x length(quants)
predicted.y.quants.qrcmMMxsplineQlog <- Xgridspline%*%qrcmMMfit%*%baseVecQuants  # 1000 x 7, i.e., length(xgrid) x length(quants)
Xspline6rqDF <- cbind(Xspline6rqDF, exp(predicted.y.quants.rqXspline))
Xspline6QlogDF <- cbind(Xspline6QlogDF, exp(predicted.y.quants.qrcmMMxsplineQlog))
q.noknots = 3
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineQuants <- sapply(quants, b.vec.spline, qknots)
load(paste("qrcmMMtricepsXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep="")) #qrcmMMfitSpline
predicted.y.quants.qrcmMMxsplineQseq <- Xgridspline%*%qrcmMMfitSpline%*%baseVecSplineQuants # 1000 x 7, i.e., length(xgrid) x length(quants)
Xspline6Qseq3DF <- cbind(Xspline6Qseq3DF, exp(predicted.y.quants.qrcmMMxsplineQseq))
q.noknots = 4
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineQuants <- sapply(quants, b.vec.spline, qknots)
load(paste("qrcmMMtricepsXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep="")) #qrcmMMfitSpline
predicted.y.quants.qrcmMMxsplineQseq <- Xgridspline%*%qrcmMMfitSpline%*%baseVecSplineQuants # 1000 x 7, i.e., length(xgrid) x length(quants)
Xspline6Qseq4DF <- cbind(Xspline6Qseq4DF, exp(predicted.y.quants.qrcmMMxsplineQseq))
q.noknots = 5
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineQuants <- sapply(quants, b.vec.spline, qknots)
load(paste("qrcmMMtricepsXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep="")) #qrcmMMfitSpline
predicted.y.quants.qrcmMMxsplineQseq <- Xgridspline%*%qrcmMMfitSpline%*%baseVecSplineQuants # 1000 x 7, i.e., length(xgrid) x length(quants)
Xspline6Qseq5DF <- cbind(Xspline6Qseq5DF, exp(predicted.y.quants.qrcmMMxsplineQseq))
q.noknots = 6
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineQuants <- sapply(quants, b.vec.spline, qknots)
load(paste("qrcmMMtricepsXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep="")) #qrcmMMfitSpline
predicted.y.quants.qrcmMMxsplineQseq <- Xgridspline%*%qrcmMMfitSpline%*%baseVecSplineQuants # 1000 x 7, i.e., length(xgrid) x length(quants)
Xspline6Qseq6DF <- cbind(Xspline6Qseq6DF, exp(predicted.y.quants.qrcmMMxsplineQseq))
x.noknots = 7 # xknots = seq(0, 1, length = (x.noknots+2))[2:(x.noknots+1)]
xgridspline = nswrapper(xgrid, x.noknots)
Xgridspline = cbind(rep(1, length(xgrid)), xgridspline)
xspline = nswrapper(x, x.noknots)
Xspline = cbind(rep(1, n), xspline)
qfit <- rq(y ~ xspline, tau = quants) 
load(paste("qrcmMMtricepsXsplineSeq", as.character(x.noknots), "qLogN1000_5e-5q999.RData", sep="")) #qrcmMMfit
predicted.y.quants.rqXspline <- Xgridspline%*%qfit$coefficients # 1000 x 7, i.e., length(xgrid) x length(quants)
predicted.y.quants.qrcmMMxsplineQlog <- Xgridspline%*%qrcmMMfit%*%baseVecQuants  # 1000 x 7, i.e., length(xgrid) x length(quants)
Xspline7rqDF <- cbind(Xspline7rqDF, exp(predicted.y.quants.rqXspline))
Xspline7QlogDF <- cbind(Xspline7QlogDF, exp(predicted.y.quants.qrcmMMxsplineQlog))
q.noknots = 3
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineQuants <- sapply(quants, b.vec.spline, qknots)
load(paste("qrcmMMtricepsXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep="")) #qrcmMMfitSpline
predicted.y.quants.qrcmMMxsplineQseq <- Xgridspline%*%qrcmMMfitSpline%*%baseVecSplineQuants # 1000 x 7, i.e., length(xgrid) x length(quants)
Xspline7Qseq3DF <- cbind(Xspline7Qseq3DF, exp(predicted.y.quants.qrcmMMxsplineQseq))
q.noknots = 4
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineQuants <- sapply(quants, b.vec.spline, qknots)
load(paste("qrcmMMtricepsXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep="")) #qrcmMMfitSpline
predicted.y.quants.qrcmMMxsplineQseq <- Xgridspline%*%qrcmMMfitSpline%*%baseVecSplineQuants # 1000 x 7, i.e., length(xgrid) x length(quants)
Xspline7Qseq4DF <- cbind(Xspline7Qseq4DF, exp(predicted.y.quants.qrcmMMxsplineQseq))
q.noknots = 5
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineQuants <- sapply(quants, b.vec.spline, qknots)
load(paste("qrcmMMtricepsXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep="")) #qrcmMMfitSpline
predicted.y.quants.qrcmMMxsplineQseq <- Xgridspline%*%qrcmMMfitSpline%*%baseVecSplineQuants # 1000 x 7, i.e., length(xgrid) x length(quants)
Xspline7Qseq5DF <- cbind(Xspline7Qseq5DF, exp(predicted.y.quants.qrcmMMxsplineQseq))
q.noknots = 6
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineQuants <- sapply(quants, b.vec.spline, qknots)
load(paste("qrcmMMtricepsXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep="")) #qrcmMMfitSpline
predicted.y.quants.qrcmMMxsplineQseq <- Xgridspline%*%qrcmMMfitSpline%*%baseVecSplineQuants # 1000 x 7, i.e., length(xgrid) x length(quants)
Xspline7Qseq6DF <- cbind(Xspline7Qseq6DF, exp(predicted.y.quants.qrcmMMxsplineQseq))
x.noknots = 8 # xknots = seq(0, 1, length = (x.noknots+2))[2:(x.noknots+1)]
xgridspline = nswrapper(xgrid, x.noknots)
Xgridspline = cbind(rep(1, length(xgrid)), xgridspline)
xspline = nswrapper(x, x.noknots)
Xspline = cbind(rep(1, n), xspline)
qfit <- rq(y ~ xspline, tau = quants) 
load(paste("qrcmMMtricepsXsplineSeq", as.character(x.noknots), "qLogN1000_5e-5q999.RData", sep="")) #qrcmMMfit
predicted.y.quants.rqXspline <- Xgridspline%*%qfit$coefficients # 1000 x 7, i.e., length(xgrid) x length(quants)
predicted.y.quants.qrcmMMxsplineQlog <- Xgridspline%*%qrcmMMfit%*%baseVecQuants  # 1000 x 7, i.e., length(xgrid) x length(quants)
Xspline8rqDF <- cbind(Xspline8rqDF, exp(predicted.y.quants.rqXspline))
Xspline8QlogDF <- cbind(Xspline8QlogDF, exp(predicted.y.quants.qrcmMMxsplineQlog))
q.noknots = 3
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineQuants <- sapply(quants, b.vec.spline, qknots)
load(paste("qrcmMMtricepsXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep="")) #qrcmMMfitSpline
predicted.y.quants.qrcmMMxsplineQseq <- Xgridspline%*%qrcmMMfitSpline%*%baseVecSplineQuants # 1000 x 7, i.e., length(xgrid) x length(quants)
Xspline8Qseq3DF <- cbind(Xspline8Qseq3DF, exp(predicted.y.quants.qrcmMMxsplineQseq))
q.noknots = 4
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineQuants <- sapply(quants, b.vec.spline, qknots)
load(paste("qrcmMMtricepsXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep="")) #qrcmMMfitSpline
predicted.y.quants.qrcmMMxsplineQseq <- Xgridspline%*%qrcmMMfitSpline%*%baseVecSplineQuants # 1000 x 7, i.e., length(xgrid) x length(quants)
Xspline8Qseq4DF <- cbind(Xspline8Qseq4DF, exp(predicted.y.quants.qrcmMMxsplineQseq))
q.noknots = 5
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineQuants <- sapply(quants, b.vec.spline, qknots)
load(paste("qrcmMMtricepsXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep="")) #qrcmMMfitSpline
predicted.y.quants.qrcmMMxsplineQseq <- Xgridspline%*%qrcmMMfitSpline%*%baseVecSplineQuants # 1000 x 7, i.e., length(xgrid) x length(quants)
Xspline8Qseq5DF <- cbind(Xspline8Qseq5DF, exp(predicted.y.quants.qrcmMMxsplineQseq))
q.noknots = 6
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineQuants <- sapply(quants, b.vec.spline, qknots)
load(paste("qrcmMMtricepsXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep="")) #qrcmMMfitSpline
predicted.y.quants.qrcmMMxsplineQseq <- Xgridspline%*%qrcmMMfitSpline%*%baseVecSplineQuants # 1000 x 7, i.e., length(xgrid) x length(quants)
Xspline8Qseq6DF <- cbind(Xspline8Qseq6DF, exp(predicted.y.quants.qrcmMMxsplineQseq))
colnames(Xspline3rqDF)[-1] <- colnames(Xspline3QlogDF)[-1] <- colnames(Xspline3Qseq5DF)[-1] <- 
  colnames(Xspline3Qseq3DF)[-1] <- colnames(Xspline3Qseq4DF)[-1] <- colnames(Xspline3Qseq6DF)[-1] <- 
  colnames(Xspline4rqDF)[-1] <- colnames(Xspline4QlogDF)[-1] <- colnames(Xspline4Qseq5DF)[-1] <- 
  colnames(Xspline4Qseq3DF)[-1] <- colnames(Xspline4Qseq4DF)[-1] <- colnames(Xspline4Qseq6DF)[-1] <- 
  colnames(Xspline5rqDF)[-1] <- colnames(Xspline5QlogDF)[-1] <- colnames(Xspline5Qseq5DF)[-1] <- 
  colnames(Xspline5Qseq3DF)[-1] <- colnames(Xspline5Qseq4DF)[-1] <- colnames(Xspline5Qseq6DF)[-1] <- 
  colnames(Xspline6rqDF)[-1] <- colnames(Xspline6QlogDF)[-1] <- colnames(Xspline6Qseq5DF)[-1] <- 
  colnames(Xspline6Qseq3DF)[-1] <- colnames(Xspline6Qseq4DF)[-1] <- colnames(Xspline6Qseq6DF)[-1] <- 
  colnames(Xspline7rqDF)[-1] <- colnames(Xspline7QlogDF)[-1] <- colnames(Xspline7Qseq5DF)[-1] <- 
  colnames(Xspline7Qseq3DF)[-1] <- colnames(Xspline7Qseq4DF)[-1] <- colnames(Xspline7Qseq6DF)[-1] <- 
  colnames(Xspline8rqDF)[-1] <- colnames(Xspline8QlogDF)[-1] <- colnames(Xspline8Qseq5DF)[-1] <- 
  colnames(Xspline8Qseq3DF)[-1] <- colnames(Xspline8Qseq4DF)[-1] <- colnames(Xspline8Qseq6DF)[-1] <- 
  paste("Qq", quants, "y", sep = "")
setwd(paste(projDirec, "plots/nonparaQuantReg/triceps estimated quantile curves", sep = "/"))
Xspline3QlogFittedQuantCurves <- ggplot(Xspline3QlogDF, aes(x = x)) + labs(x = "Age (year)", y = "Triceps Skinfold Thickness (mm)") + #Q_q(Y|x)
  geom_line(aes(y = Qq0.05y, color = "q = 0.05", linetype = "MM")) + 
  geom_line(aes(y = Qq0.1y, color = "q = 0.1", linetype = "MM")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25", linetype = "MM")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5", linetype = "MM")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75", linetype = "MM")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9", linetype = "MM")) + 
  geom_line(aes(y = Qq0.95y, color = "q = 0.95", linetype = "MM")) + 
  geom_line(data = Xspline3rqDF, aes(y = Qq0.05y, color = "q = 0.05", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline3rqDF, aes(y = Qq0.1y, color = "q = 0.1", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline3rqDF, aes(y = Qq0.25y, color = "q = 0.25", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline3rqDF, aes(y = Qq0.5y, color = "q = 0.5", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline3rqDF, aes(y = Qq0.75y, color = "q = 0.75", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline3rqDF, aes(y = Qq0.9y, color = "q = 0.9", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline3rqDF, aes(y = Qq0.95y, color = "q = 0.95", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_point(data = tricepsData, aes(x = age, y = triceps), alpha = 0.05) +
  scale_color_discrete(guide = guide_legend(order = 1, title = "", label.position = "right", nrow = 7)) + #title = "Quantile Level"
  scale_linetype_manual(values = c("solid", "longdash"), 
                        guide = guide_legend(order = 2, title = "", label.position = "right", nrow = 2)) +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), 
        legend.box = "horizontal", legend.position = "right",
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 10), axis.title.y = element_text(size = 10))
  # scale_color_discrete(guide = guide_legend(title = "Quantile Level", label.position = "bottom", nrow = 1)) +
  # scale_linetype_manual(values = c("solid", "longdash"), guide = guide_legend(title = "Method", label.position = "bottom", nrow = 1)) +
  # theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
  #       axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
  #       axis.title.x = element_text(size = 10), axis.title.y = element_text(size = 10))
Xspline3QlogFittedQuantCurves
Xspline3Qseq3FittedQuantCurves <- ggplot(Xspline3Qseq3DF, aes(x = x)) + labs(x = "Age (year)", y = "Triceps Skinfold Thickness (mm)") + #Q_q(Y|x)
  geom_line(aes(y = Qq0.05y, color = "q = 0.05", linetype = "MM")) + 
  geom_line(aes(y = Qq0.1y, color = "q = 0.1", linetype = "MM")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25", linetype = "MM")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5", linetype = "MM")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75", linetype = "MM")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9", linetype = "MM")) + 
  geom_line(aes(y = Qq0.95y, color = "q = 0.95", linetype = "MM")) + 
  geom_line(data = Xspline3rqDF, aes(y = Qq0.05y, color = "q = 0.05", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline3rqDF, aes(y = Qq0.1y, color = "q = 0.1", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline3rqDF, aes(y = Qq0.25y, color = "q = 0.25", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline3rqDF, aes(y = Qq0.5y, color = "q = 0.5", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline3rqDF, aes(y = Qq0.75y, color = "q = 0.75", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline3rqDF, aes(y = Qq0.9y, color = "q = 0.9", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline3rqDF, aes(y = Qq0.95y, color = "q = 0.95", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_point(data = tricepsData, aes(x = age, y = triceps), alpha = 0.05) +
  scale_color_discrete(guide = "none") +
  scale_linetype_manual(values = c("solid", "longdash"), guide = "none") +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 10), axis.title.y = element_text(size = 10))
Xspline3Qseq3FittedQuantCurves
Xspline3Qseq4FittedQuantCurves <- ggplot(Xspline3Qseq4DF, aes(x = x)) + labs(x = "Age (year)", y = "Triceps Skinfold Thickness (mm)") + #Q_q(Y|x)
  geom_line(aes(y = Qq0.05y, color = "q = 0.05", linetype = "MM")) + 
  geom_line(aes(y = Qq0.1y, color = "q = 0.1", linetype = "MM")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25", linetype = "MM")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5", linetype = "MM")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75", linetype = "MM")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9", linetype = "MM")) + 
  geom_line(aes(y = Qq0.95y, color = "q = 0.95", linetype = "MM")) + 
  geom_line(data = Xspline3rqDF, aes(y = Qq0.05y, color = "q = 0.05", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline3rqDF, aes(y = Qq0.1y, color = "q = 0.1", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline3rqDF, aes(y = Qq0.25y, color = "q = 0.25", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline3rqDF, aes(y = Qq0.5y, color = "q = 0.5", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline3rqDF, aes(y = Qq0.75y, color = "q = 0.75", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline3rqDF, aes(y = Qq0.9y, color = "q = 0.9", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline3rqDF, aes(y = Qq0.95y, color = "q = 0.95", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_point(data = tricepsData, aes(x = age, y = triceps), alpha = 0.05) +
  scale_color_discrete(guide = "none") +
  scale_linetype_manual(values = c("solid", "longdash"), guide = "none") +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 10), axis.title.y = element_text(size = 10))
Xspline3Qseq4FittedQuantCurves
Xspline3Qseq5FittedQuantCurves <- ggplot(Xspline3Qseq5DF, aes(x = x)) + labs(x = "Age (year)", y = "Triceps Skinfold Thickness (mm)") + #Q_q(Y|x)
  geom_line(aes(y = Qq0.05y, color = "q = 0.05", linetype = "MM")) + 
  geom_line(aes(y = Qq0.1y, color = "q = 0.1", linetype = "MM")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25", linetype = "MM")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5", linetype = "MM")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75", linetype = "MM")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9", linetype = "MM")) + 
  geom_line(aes(y = Qq0.95y, color = "q = 0.95", linetype = "MM")) + 
  geom_line(data = Xspline3rqDF, aes(y = Qq0.05y, color = "q = 0.05", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline3rqDF, aes(y = Qq0.1y, color = "q = 0.1", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline3rqDF, aes(y = Qq0.25y, color = "q = 0.25", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline3rqDF, aes(y = Qq0.5y, color = "q = 0.5", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline3rqDF, aes(y = Qq0.75y, color = "q = 0.75", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline3rqDF, aes(y = Qq0.9y, color = "q = 0.9", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline3rqDF, aes(y = Qq0.95y, color = "q = 0.95", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_point(data = tricepsData, aes(x = age, y = triceps), alpha = 0.05) +
  scale_color_discrete(guide = "none") +
  scale_linetype_manual(values = c("solid", "longdash"), guide = "none") +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 10), axis.title.y = element_text(size = 10))
Xspline3Qseq5FittedQuantCurves
Xspline3Qseq6FittedQuantCurves <- ggplot(Xspline3Qseq6DF, aes(x = x)) + labs(x = "Age (year)", y = "Triceps Skinfold Thickness (mm)") + #Q_q(Y|x)
  geom_line(aes(y = Qq0.05y, color = "q = 0.05", linetype = "MM")) + 
  geom_line(aes(y = Qq0.1y, color = "q = 0.1", linetype = "MM")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25", linetype = "MM")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5", linetype = "MM")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75", linetype = "MM")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9", linetype = "MM")) + 
  geom_line(aes(y = Qq0.95y, color = "q = 0.95", linetype = "MM")) + 
  geom_line(data = Xspline3rqDF, aes(y = Qq0.05y, color = "q = 0.05", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline3rqDF, aes(y = Qq0.1y, color = "q = 0.1", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline3rqDF, aes(y = Qq0.25y, color = "q = 0.25", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline3rqDF, aes(y = Qq0.5y, color = "q = 0.5", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline3rqDF, aes(y = Qq0.75y, color = "q = 0.75", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline3rqDF, aes(y = Qq0.9y, color = "q = 0.9", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline3rqDF, aes(y = Qq0.95y, color = "q = 0.95", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_point(data = tricepsData, aes(x = age, y = triceps), alpha = 0.05) +
  scale_color_discrete(guide = "none") +
  scale_linetype_manual(values = c("solid", "longdash"), guide = "none") +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 10), axis.title.y = element_text(size = 10))
Xspline3Qseq6FittedQuantCurves
ggarrange(ggarrange(Xspline3QlogFittedQuantCurves, ggplot() + theme_void(), labels = c("A", ""), ncol = 2, widths = c(1.61, 0.39), align = "h"),
          ggarrange(Xspline3Qseq3FittedQuantCurves, Xspline3Qseq4FittedQuantCurves, labels = c("B", "C"), ncol = 2, widths = c(1, 1), align = "h"),  
          ggarrange(Xspline3Qseq5FittedQuantCurves, Xspline3Qseq6FittedQuantCurves, labels = c("D", "E"), ncol = 2, widths = c(1, 1), align = "h"),
          nrow = 3)
ggsave("tricepsXspline3fittedQuantCurves.png", width = 16, height = 24, units = "cm")
Xspline3QlogFittedQuantCurves <- ggplot(Xspline3QlogDF, aes(x = x)) + labs(x = "Age (year)", y = "Triceps Skinfold Thickness (mm)") + #Q_q(Y|x)
  geom_line(aes(y = Qq0.05y, color = "q = 0.05", linetype = "MM")) + 
  geom_line(aes(y = Qq0.1y, color = "q = 0.1", linetype = "MM")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25", linetype = "MM")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5", linetype = "MM")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75", linetype = "MM")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9", linetype = "MM")) + 
  geom_line(aes(y = Qq0.95y, color = "q = 0.95", linetype = "MM")) + 
  geom_line(data = Xspline3rqDF, aes(y = Qq0.05y, color = "q = 0.05", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline3rqDF, aes(y = Qq0.1y, color = "q = 0.1", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline3rqDF, aes(y = Qq0.25y, color = "q = 0.25", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline3rqDF, aes(y = Qq0.5y, color = "q = 0.5", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline3rqDF, aes(y = Qq0.75y, color = "q = 0.75", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline3rqDF, aes(y = Qq0.9y, color = "q = 0.9", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline3rqDF, aes(y = Qq0.95y, color = "q = 0.95", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_point(data = tricepsData, aes(x = age, y = triceps), alpha = 0.05) +
  scale_color_discrete(guide = guide_legend(order = 1, title = "", label.position = "bottom", nrow = 4)) + #title = "Quantile Level"
  scale_linetype_manual(values = c("solid", "longdash"), 
                        guide = guide_legend(order = 2, title = "Method", title.position = "top", label.position = "bottom", nrow = 2)) +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), 
        legend.box = "horizontal", legend.position = "bottom",
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 10), axis.title.y = element_text(size = 10))
Xspline3QlogFittedQuantCurves
ggarrange(ggarrange(Xspline3QlogFittedQuantCurves, ggplot() + theme_void(), labels = c("A", ""), nrow = 2, heights = c(1.72, 0.28), align = "v"),
          ggarrange(Xspline3Qseq3FittedQuantCurves, Xspline3Qseq5FittedQuantCurves, labels = c("B", "D"), nrow = 2, heights = c(1, 1), align = "v"),  
          ggarrange(Xspline3Qseq4FittedQuantCurves, Xspline3Qseq6FittedQuantCurves, labels = c("C", "E"), nrow = 2, heights = c(1, 1), align = "v"),  
          ncol = 3)
ggsave("tricepsXspline3fittedQuantCurvesSmall.png", width = 24, height = 16, units = "cm")
Xspline4QlogFittedQuantCurves <- ggplot(Xspline4QlogDF, aes(x = x)) + labs(x = "Age (year)", y = "Triceps Skinfold Thickness (mm)") + #Q_q(Y|x)
  geom_line(aes(y = Qq0.05y, color = "q = 0.05", linetype = "MM")) + 
  geom_line(aes(y = Qq0.1y, color = "q = 0.1", linetype = "MM")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25", linetype = "MM")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5", linetype = "MM")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75", linetype = "MM")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9", linetype = "MM")) + 
  geom_line(aes(y = Qq0.95y, color = "q = 0.95", linetype = "MM")) + 
  geom_line(data = Xspline4rqDF, aes(y = Qq0.05y, color = "q = 0.05", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline4rqDF, aes(y = Qq0.1y, color = "q = 0.1", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline4rqDF, aes(y = Qq0.25y, color = "q = 0.25", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline4rqDF, aes(y = Qq0.5y, color = "q = 0.5", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline4rqDF, aes(y = Qq0.75y, color = "q = 0.75", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline4rqDF, aes(y = Qq0.9y, color = "q = 0.9", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline4rqDF, aes(y = Qq0.95y, color = "q = 0.95", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_point(data = tricepsData, aes(x = age, y = triceps), alpha = 0.05) +
  scale_color_discrete(guide = guide_legend(order = 1, title = "", label.position = "right", nrow = 7)) + #title = "Quantile Level"
  scale_linetype_manual(values = c("solid", "longdash"), 
                        guide = guide_legend(order = 2, title = "", label.position = "right", nrow = 2)) +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), 
        legend.box = "horizontal", legend.position = "right",
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 10), axis.title.y = element_text(size = 10))
Xspline4QlogFittedQuantCurves
Xspline4Qseq3FittedQuantCurves <- ggplot(Xspline4Qseq3DF, aes(x = x)) + labs(x = "Age (year)", y = "Triceps Skinfold Thickness (mm)") + #Q_q(Y|x)
  geom_line(aes(y = Qq0.05y, color = "q = 0.05", linetype = "MM")) + 
  geom_line(aes(y = Qq0.1y, color = "q = 0.1", linetype = "MM")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25", linetype = "MM")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5", linetype = "MM")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75", linetype = "MM")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9", linetype = "MM")) + 
  geom_line(aes(y = Qq0.95y, color = "q = 0.95", linetype = "MM")) + 
  geom_line(data = Xspline4rqDF, aes(y = Qq0.05y, color = "q = 0.05", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline4rqDF, aes(y = Qq0.1y, color = "q = 0.1", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline4rqDF, aes(y = Qq0.25y, color = "q = 0.25", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline4rqDF, aes(y = Qq0.5y, color = "q = 0.5", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline4rqDF, aes(y = Qq0.75y, color = "q = 0.75", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline4rqDF, aes(y = Qq0.9y, color = "q = 0.9", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline4rqDF, aes(y = Qq0.95y, color = "q = 0.95", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_point(data = tricepsData, aes(x = age, y = triceps), alpha = 0.05) +
  scale_color_discrete(guide = "none") +
  scale_linetype_manual(values = c("solid", "longdash"), guide = "none") +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 10), axis.title.y = element_text(size = 10))
Xspline4Qseq3FittedQuantCurves
Xspline4Qseq4FittedQuantCurves <- ggplot(Xspline4Qseq4DF, aes(x = x)) + labs(x = "Age (year)", y = "Triceps Skinfold Thickness (mm)") + #Q_q(Y|x)
  geom_line(aes(y = Qq0.05y, color = "q = 0.05", linetype = "MM")) + 
  geom_line(aes(y = Qq0.1y, color = "q = 0.1", linetype = "MM")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25", linetype = "MM")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5", linetype = "MM")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75", linetype = "MM")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9", linetype = "MM")) + 
  geom_line(aes(y = Qq0.95y, color = "q = 0.95", linetype = "MM")) + 
  geom_line(data = Xspline4rqDF, aes(y = Qq0.05y, color = "q = 0.05", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline4rqDF, aes(y = Qq0.1y, color = "q = 0.1", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline4rqDF, aes(y = Qq0.25y, color = "q = 0.25", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline4rqDF, aes(y = Qq0.5y, color = "q = 0.5", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline4rqDF, aes(y = Qq0.75y, color = "q = 0.75", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline4rqDF, aes(y = Qq0.9y, color = "q = 0.9", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline4rqDF, aes(y = Qq0.95y, color = "q = 0.95", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_point(data = tricepsData, aes(x = age, y = triceps), alpha = 0.05) +
  scale_color_discrete(guide = "none") +
  scale_linetype_manual(values = c("solid", "longdash"), guide = "none") +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 10), axis.title.y = element_text(size = 10))
Xspline4Qseq4FittedQuantCurves
Xspline4Qseq5FittedQuantCurves <- ggplot(Xspline4Qseq5DF, aes(x = x)) + labs(x = "Age (year)", y = "Triceps Skinfold Thickness (mm)") + #Q_q(Y|x)
  geom_line(aes(y = Qq0.05y, color = "q = 0.05", linetype = "MM")) + 
  geom_line(aes(y = Qq0.1y, color = "q = 0.1", linetype = "MM")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25", linetype = "MM")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5", linetype = "MM")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75", linetype = "MM")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9", linetype = "MM")) + 
  geom_line(aes(y = Qq0.95y, color = "q = 0.95", linetype = "MM")) + 
  geom_line(data = Xspline4rqDF, aes(y = Qq0.05y, color = "q = 0.05", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline4rqDF, aes(y = Qq0.1y, color = "q = 0.1", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline4rqDF, aes(y = Qq0.25y, color = "q = 0.25", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline4rqDF, aes(y = Qq0.5y, color = "q = 0.5", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline4rqDF, aes(y = Qq0.75y, color = "q = 0.75", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline4rqDF, aes(y = Qq0.9y, color = "q = 0.9", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline4rqDF, aes(y = Qq0.95y, color = "q = 0.95", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_point(data = tricepsData, aes(x = age, y = triceps), alpha = 0.05) +
  scale_color_discrete(guide = "none") +
  scale_linetype_manual(values = c("solid", "longdash"), guide = "none") +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 10), axis.title.y = element_text(size = 10))
Xspline4Qseq5FittedQuantCurves
Xspline4Qseq6FittedQuantCurves <- ggplot(Xspline4Qseq6DF, aes(x = x)) + labs(x = "Age (year)", y = "Triceps Skinfold Thickness (mm)") + #Q_q(Y|x)
  geom_line(aes(y = Qq0.05y, color = "q = 0.05", linetype = "MM")) + 
  geom_line(aes(y = Qq0.1y, color = "q = 0.1", linetype = "MM")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25", linetype = "MM")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5", linetype = "MM")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75", linetype = "MM")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9", linetype = "MM")) + 
  geom_line(aes(y = Qq0.95y, color = "q = 0.95", linetype = "MM")) + 
  geom_line(data = Xspline4rqDF, aes(y = Qq0.05y, color = "q = 0.05", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline4rqDF, aes(y = Qq0.1y, color = "q = 0.1", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline4rqDF, aes(y = Qq0.25y, color = "q = 0.25", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline4rqDF, aes(y = Qq0.5y, color = "q = 0.5", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline4rqDF, aes(y = Qq0.75y, color = "q = 0.75", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline4rqDF, aes(y = Qq0.9y, color = "q = 0.9", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline4rqDF, aes(y = Qq0.95y, color = "q = 0.95", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_point(data = tricepsData, aes(x = age, y = triceps), alpha = 0.05) +
  scale_color_discrete(guide = "none") +
  scale_linetype_manual(values = c("solid", "longdash"), guide = "none") +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 10), axis.title.y = element_text(size = 10))
Xspline4Qseq6FittedQuantCurves
ggarrange(ggarrange(Xspline4QlogFittedQuantCurves, ggplot() + theme_void(), labels = c("A", ""), ncol = 2, widths = c(1.61, 0.39), align = "h"),
          ggarrange(Xspline4Qseq3FittedQuantCurves, Xspline4Qseq4FittedQuantCurves, labels = c("B", "C"), ncol = 2, widths = c(1, 1), align = "h"),  
          ggarrange(Xspline4Qseq5FittedQuantCurves, Xspline4Qseq6FittedQuantCurves, labels = c("D", "E"), ncol = 2, widths = c(1, 1), align = "h"),
          nrow = 3)
ggsave("tricepsXspline4fittedQuantCurves.png", width = 16, height = 24, units = "cm")
Xspline4QlogFittedQuantCurves <- ggplot(Xspline4QlogDF, aes(x = x)) + labs(x = "Age (year)", y = "Triceps Skinfold Thickness (mm)") + #Q_q(Y|x)
  geom_line(aes(y = Qq0.05y, color = "q = 0.05", linetype = "MM")) + 
  geom_line(aes(y = Qq0.1y, color = "q = 0.1", linetype = "MM")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25", linetype = "MM")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5", linetype = "MM")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75", linetype = "MM")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9", linetype = "MM")) + 
  geom_line(aes(y = Qq0.95y, color = "q = 0.95", linetype = "MM")) + 
  geom_line(data = Xspline4rqDF, aes(y = Qq0.05y, color = "q = 0.05", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline4rqDF, aes(y = Qq0.1y, color = "q = 0.1", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline4rqDF, aes(y = Qq0.25y, color = "q = 0.25", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline4rqDF, aes(y = Qq0.5y, color = "q = 0.5", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline4rqDF, aes(y = Qq0.75y, color = "q = 0.75", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline4rqDF, aes(y = Qq0.9y, color = "q = 0.9", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline4rqDF, aes(y = Qq0.95y, color = "q = 0.95", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_point(data = tricepsData, aes(x = age, y = triceps), alpha = 0.05) +
  scale_color_discrete(guide = guide_legend(order = 1, title = "", label.position = "bottom", nrow = 4)) + #title = "Quantile Level"
  scale_linetype_manual(values = c("solid", "longdash"), 
                        guide = guide_legend(order = 2, title = "Method", title.position = "top", label.position = "bottom", nrow = 2)) +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), 
        legend.box = "horizontal", legend.position = "bottom",
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 10), axis.title.y = element_text(size = 10))
Xspline4QlogFittedQuantCurves
ggarrange(ggarrange(Xspline4QlogFittedQuantCurves, ggplot() + theme_void(), labels = c("A", ""), nrow = 2, heights = c(1.72, 0.28), align = "v"),
          ggarrange(Xspline4Qseq3FittedQuantCurves, Xspline4Qseq5FittedQuantCurves, labels = c("B", "D"), nrow = 2, heights = c(1, 1), align = "v"),  
          ggarrange(Xspline4Qseq4FittedQuantCurves, Xspline4Qseq6FittedQuantCurves, labels = c("C", "E"), nrow = 2, heights = c(1, 1), align = "v"),  
          ncol = 3)
ggsave("tricepsXspline4fittedQuantCurvesSmall.png", width = 24, height = 16, units = "cm")
Xspline5QlogFittedQuantCurves <- ggplot(Xspline5QlogDF, aes(x = x)) + labs(x = "Age (year)", y = "Triceps Skinfold Thickness (mm)") + #Q_q(Y|x)
  geom_line(aes(y = Qq0.05y, color = "q = 0.05", linetype = "MM")) + 
  geom_line(aes(y = Qq0.1y, color = "q = 0.1", linetype = "MM")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25", linetype = "MM")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5", linetype = "MM")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75", linetype = "MM")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9", linetype = "MM")) + 
  geom_line(aes(y = Qq0.95y, color = "q = 0.95", linetype = "MM")) + 
  geom_line(data = Xspline5rqDF, aes(y = Qq0.05y, color = "q = 0.05", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline5rqDF, aes(y = Qq0.1y, color = "q = 0.1", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline5rqDF, aes(y = Qq0.25y, color = "q = 0.25", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline5rqDF, aes(y = Qq0.5y, color = "q = 0.5", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline5rqDF, aes(y = Qq0.75y, color = "q = 0.75", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline5rqDF, aes(y = Qq0.9y, color = "q = 0.9", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline5rqDF, aes(y = Qq0.95y, color = "q = 0.95", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_point(data = tricepsData, aes(x = age, y = triceps), alpha = 0.05) +
  scale_color_discrete(guide = guide_legend(order = 1, title = "", label.position = "right", nrow = 7)) + #title = "Quantile Level"
  scale_linetype_manual(values = c("solid", "longdash"), 
                        guide = guide_legend(order = 2, title = "", label.position = "right", nrow = 2)) +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), 
        legend.box = "horizontal", legend.position = "right",
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 10), axis.title.y = element_text(size = 10))
Xspline5QlogFittedQuantCurves
Xspline5Qseq3FittedQuantCurves <- ggplot(Xspline5Qseq3DF, aes(x = x)) + labs(x = "Age (year)", y = "Triceps Skinfold Thickness (mm)") + #Q_q(Y|x)
  geom_line(aes(y = Qq0.05y, color = "q = 0.05", linetype = "MM")) + 
  geom_line(aes(y = Qq0.1y, color = "q = 0.1", linetype = "MM")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25", linetype = "MM")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5", linetype = "MM")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75", linetype = "MM")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9", linetype = "MM")) + 
  geom_line(aes(y = Qq0.95y, color = "q = 0.95", linetype = "MM")) + 
  geom_line(data = Xspline5rqDF, aes(y = Qq0.05y, color = "q = 0.05", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline5rqDF, aes(y = Qq0.1y, color = "q = 0.1", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline5rqDF, aes(y = Qq0.25y, color = "q = 0.25", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline5rqDF, aes(y = Qq0.5y, color = "q = 0.5", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline5rqDF, aes(y = Qq0.75y, color = "q = 0.75", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline5rqDF, aes(y = Qq0.9y, color = "q = 0.9", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline5rqDF, aes(y = Qq0.95y, color = "q = 0.95", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_point(data = tricepsData, aes(x = age, y = triceps), alpha = 0.05) +
  scale_color_discrete(guide = "none") +
  scale_linetype_manual(values = c("solid", "longdash"), guide = "none") +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 10), axis.title.y = element_text(size = 10))
Xspline5Qseq3FittedQuantCurves
Xspline5Qseq4FittedQuantCurves <- ggplot(Xspline5Qseq4DF, aes(x = x)) + labs(x = "Age (year)", y = "Triceps Skinfold Thickness (mm)") + #Q_q(Y|x)
  geom_line(aes(y = Qq0.05y, color = "q = 0.05", linetype = "MM")) + 
  geom_line(aes(y = Qq0.1y, color = "q = 0.1", linetype = "MM")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25", linetype = "MM")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5", linetype = "MM")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75", linetype = "MM")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9", linetype = "MM")) + 
  geom_line(aes(y = Qq0.95y, color = "q = 0.95", linetype = "MM")) + 
  geom_line(data = Xspline5rqDF, aes(y = Qq0.05y, color = "q = 0.05", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline5rqDF, aes(y = Qq0.1y, color = "q = 0.1", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline5rqDF, aes(y = Qq0.25y, color = "q = 0.25", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline5rqDF, aes(y = Qq0.5y, color = "q = 0.5", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline5rqDF, aes(y = Qq0.75y, color = "q = 0.75", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline5rqDF, aes(y = Qq0.9y, color = "q = 0.9", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline5rqDF, aes(y = Qq0.95y, color = "q = 0.95", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_point(data = tricepsData, aes(x = age, y = triceps), alpha = 0.05) +
  scale_color_discrete(guide = "none") +
  scale_linetype_manual(values = c("solid", "longdash"), guide = "none") +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 10), axis.title.y = element_text(size = 10))
Xspline5Qseq4FittedQuantCurves
Xspline5Qseq5FittedQuantCurves <- ggplot(Xspline5Qseq5DF, aes(x = x)) + labs(x = "Age (year)", y = "Triceps Skinfold Thickness (mm)") + #Q_q(Y|x)
  geom_line(aes(y = Qq0.05y, color = "q = 0.05", linetype = "MM")) + 
  geom_line(aes(y = Qq0.1y, color = "q = 0.1", linetype = "MM")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25", linetype = "MM")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5", linetype = "MM")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75", linetype = "MM")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9", linetype = "MM")) + 
  geom_line(aes(y = Qq0.95y, color = "q = 0.95", linetype = "MM")) + 
  geom_line(data = Xspline5rqDF, aes(y = Qq0.05y, color = "q = 0.05", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline5rqDF, aes(y = Qq0.1y, color = "q = 0.1", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline5rqDF, aes(y = Qq0.25y, color = "q = 0.25", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline5rqDF, aes(y = Qq0.5y, color = "q = 0.5", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline5rqDF, aes(y = Qq0.75y, color = "q = 0.75", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline5rqDF, aes(y = Qq0.9y, color = "q = 0.9", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline5rqDF, aes(y = Qq0.95y, color = "q = 0.95", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_point(data = tricepsData, aes(x = age, y = triceps), alpha = 0.05) +
  scale_color_discrete(guide = "none") +
  scale_linetype_manual(values = c("solid", "longdash"), guide = "none") +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 10), axis.title.y = element_text(size = 10))
Xspline5Qseq5FittedQuantCurves
Xspline5Qseq6FittedQuantCurves <- ggplot(Xspline5Qseq6DF, aes(x = x)) + labs(x = "Age (year)", y = "Triceps Skinfold Thickness (mm)") + #Q_q(Y|x)
  geom_line(aes(y = Qq0.05y, color = "q = 0.05", linetype = "MM")) + 
  geom_line(aes(y = Qq0.1y, color = "q = 0.1", linetype = "MM")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25", linetype = "MM")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5", linetype = "MM")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75", linetype = "MM")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9", linetype = "MM")) + 
  geom_line(aes(y = Qq0.95y, color = "q = 0.95", linetype = "MM")) + 
  geom_line(data = Xspline5rqDF, aes(y = Qq0.05y, color = "q = 0.05", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline5rqDF, aes(y = Qq0.1y, color = "q = 0.1", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline5rqDF, aes(y = Qq0.25y, color = "q = 0.25", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline5rqDF, aes(y = Qq0.5y, color = "q = 0.5", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline5rqDF, aes(y = Qq0.75y, color = "q = 0.75", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline5rqDF, aes(y = Qq0.9y, color = "q = 0.9", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline5rqDF, aes(y = Qq0.95y, color = "q = 0.95", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_point(data = tricepsData, aes(x = age, y = triceps), alpha = 0.05) +
  scale_color_discrete(guide = "none") +
  scale_linetype_manual(values = c("solid", "longdash"), guide = "none") +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 10), axis.title.y = element_text(size = 10))
Xspline5Qseq6FittedQuantCurves
ggarrange(ggarrange(Xspline5QlogFittedQuantCurves, ggplot() + theme_void(), labels = c("A", ""), ncol = 2, widths = c(1.61, 0.39), align = "h"),
          ggarrange(Xspline5Qseq3FittedQuantCurves, Xspline5Qseq4FittedQuantCurves, labels = c("B", "C"), ncol = 2, widths = c(1, 1), align = "h"),  
          ggarrange(Xspline5Qseq5FittedQuantCurves, Xspline5Qseq6FittedQuantCurves, labels = c("D", "E"), ncol = 2, widths = c(1, 1), align = "h"),
          nrow = 3)
ggsave("tricepsXspline5fittedQuantCurves.png", width = 16, height = 24, units = "cm")
Xspline5QlogFittedQuantCurves <- ggplot(Xspline5QlogDF, aes(x = x)) + labs(x = "Age (year)", y = "Triceps Skinfold Thickness (mm)") + #Q_q(Y|x)
  geom_line(aes(y = Qq0.05y, color = "q = 0.05", linetype = "MM")) + 
  geom_line(aes(y = Qq0.1y, color = "q = 0.1", linetype = "MM")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25", linetype = "MM")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5", linetype = "MM")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75", linetype = "MM")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9", linetype = "MM")) + 
  geom_line(aes(y = Qq0.95y, color = "q = 0.95", linetype = "MM")) + 
  geom_line(data = Xspline5rqDF, aes(y = Qq0.05y, color = "q = 0.05", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline5rqDF, aes(y = Qq0.1y, color = "q = 0.1", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline5rqDF, aes(y = Qq0.25y, color = "q = 0.25", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline5rqDF, aes(y = Qq0.5y, color = "q = 0.5", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline5rqDF, aes(y = Qq0.75y, color = "q = 0.75", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline5rqDF, aes(y = Qq0.9y, color = "q = 0.9", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline5rqDF, aes(y = Qq0.95y, color = "q = 0.95", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_point(data = tricepsData, aes(x = age, y = triceps), alpha = 0.05) +
  scale_color_discrete(guide = guide_legend(order = 1, title = "", label.position = "bottom", nrow = 4)) + #title = "Quantile Level"
  scale_linetype_manual(values = c("solid", "longdash"), 
                        guide = guide_legend(order = 2, title = "Method", title.position = "top", label.position = "bottom", nrow = 2)) +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), 
        legend.box = "horizontal", legend.position = "bottom",
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 10), axis.title.y = element_text(size = 10))
Xspline5QlogFittedQuantCurves
ggarrange(ggarrange(Xspline5QlogFittedQuantCurves, ggplot() + theme_void(), labels = c("A", ""), nrow = 2, heights = c(1.72, 0.28), align = "v"),
          ggarrange(Xspline5Qseq3FittedQuantCurves, Xspline5Qseq5FittedQuantCurves, labels = c("B", "D"), nrow = 2, heights = c(1, 1), align = "v"),  
          ggarrange(Xspline5Qseq4FittedQuantCurves, Xspline5Qseq6FittedQuantCurves, labels = c("C", "E"), nrow = 2, heights = c(1, 1), align = "v"),  
          ncol = 3)
ggsave("tricepsXspline5fittedQuantCurvesSmall.png", width = 24, height = 16, units = "cm")
Xspline6QlogFittedQuantCurves <- ggplot(Xspline6QlogDF, aes(x = x)) + labs(x = "Age (year)", y = "Triceps Skinfold Thickness (mm)") + #Q_q(Y|x)
  geom_line(aes(y = Qq0.05y, color = "q = 0.05", linetype = "MM")) + 
  geom_line(aes(y = Qq0.1y, color = "q = 0.1", linetype = "MM")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25", linetype = "MM")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5", linetype = "MM")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75", linetype = "MM")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9", linetype = "MM")) + 
  geom_line(aes(y = Qq0.95y, color = "q = 0.95", linetype = "MM")) + 
  geom_line(data = Xspline6rqDF, aes(y = Qq0.05y, color = "q = 0.05", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline6rqDF, aes(y = Qq0.1y, color = "q = 0.1", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline6rqDF, aes(y = Qq0.25y, color = "q = 0.25", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline6rqDF, aes(y = Qq0.5y, color = "q = 0.5", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline6rqDF, aes(y = Qq0.75y, color = "q = 0.75", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline6rqDF, aes(y = Qq0.9y, color = "q = 0.9", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline6rqDF, aes(y = Qq0.95y, color = "q = 0.95", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_point(data = tricepsData, aes(x = age, y = triceps), alpha = 0.05) +
  scale_color_discrete(guide = guide_legend(order = 1, title = "", label.position = "right", nrow = 7)) + #title = "Quantile Level"
  scale_linetype_manual(values = c("solid", "longdash"), 
                        guide = guide_legend(order = 2, title = "", label.position = "right", nrow = 2)) +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), 
        legend.box = "horizontal", legend.position = "right",
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 10), axis.title.y = element_text(size = 10))
Xspline6QlogFittedQuantCurves
Xspline6Qseq3FittedQuantCurves <- ggplot(Xspline6Qseq3DF, aes(x = x)) + labs(x = "Age (year)", y = "Triceps Skinfold Thickness (mm)") + #Q_q(Y|x)
  geom_line(aes(y = Qq0.05y, color = "q = 0.05", linetype = "MM")) + 
  geom_line(aes(y = Qq0.1y, color = "q = 0.1", linetype = "MM")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25", linetype = "MM")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5", linetype = "MM")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75", linetype = "MM")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9", linetype = "MM")) + 
  geom_line(aes(y = Qq0.95y, color = "q = 0.95", linetype = "MM")) + 
  geom_line(data = Xspline6rqDF, aes(y = Qq0.05y, color = "q = 0.05", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline6rqDF, aes(y = Qq0.1y, color = "q = 0.1", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline6rqDF, aes(y = Qq0.25y, color = "q = 0.25", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline6rqDF, aes(y = Qq0.5y, color = "q = 0.5", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline6rqDF, aes(y = Qq0.75y, color = "q = 0.75", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline6rqDF, aes(y = Qq0.9y, color = "q = 0.9", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline6rqDF, aes(y = Qq0.95y, color = "q = 0.95", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_point(data = tricepsData, aes(x = age, y = triceps), alpha = 0.05) +
  scale_color_discrete(guide = "none") +
  scale_linetype_manual(values = c("solid", "longdash"), guide = "none") +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 10), axis.title.y = element_text(size = 10))
Xspline6Qseq3FittedQuantCurves
Xspline6Qseq4FittedQuantCurves <- ggplot(Xspline6Qseq4DF, aes(x = x)) + labs(x = "Age (year)", y = "Triceps Skinfold Thickness (mm)") + #Q_q(Y|x)
  geom_line(aes(y = Qq0.05y, color = "q = 0.05", linetype = "MM")) + 
  geom_line(aes(y = Qq0.1y, color = "q = 0.1", linetype = "MM")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25", linetype = "MM")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5", linetype = "MM")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75", linetype = "MM")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9", linetype = "MM")) + 
  geom_line(aes(y = Qq0.95y, color = "q = 0.95", linetype = "MM")) + 
  geom_line(data = Xspline6rqDF, aes(y = Qq0.05y, color = "q = 0.05", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline6rqDF, aes(y = Qq0.1y, color = "q = 0.1", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline6rqDF, aes(y = Qq0.25y, color = "q = 0.25", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline6rqDF, aes(y = Qq0.5y, color = "q = 0.5", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline6rqDF, aes(y = Qq0.75y, color = "q = 0.75", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline6rqDF, aes(y = Qq0.9y, color = "q = 0.9", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline6rqDF, aes(y = Qq0.95y, color = "q = 0.95", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_point(data = tricepsData, aes(x = age, y = triceps), alpha = 0.05) +
  scale_color_discrete(guide = "none") +
  scale_linetype_manual(values = c("solid", "longdash"), guide = "none") +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 10), axis.title.y = element_text(size = 10))
Xspline6Qseq4FittedQuantCurves
Xspline6Qseq5FittedQuantCurves <- ggplot(Xspline6Qseq5DF, aes(x = x)) + labs(x = "Age (year)", y = "Triceps Skinfold Thickness (mm)") + #Q_q(Y|x)
  geom_line(aes(y = Qq0.05y, color = "q = 0.05", linetype = "MM")) + 
  geom_line(aes(y = Qq0.1y, color = "q = 0.1", linetype = "MM")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25", linetype = "MM")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5", linetype = "MM")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75", linetype = "MM")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9", linetype = "MM")) + 
  geom_line(aes(y = Qq0.95y, color = "q = 0.95", linetype = "MM")) + 
  geom_line(data = Xspline6rqDF, aes(y = Qq0.05y, color = "q = 0.05", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline6rqDF, aes(y = Qq0.1y, color = "q = 0.1", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline6rqDF, aes(y = Qq0.25y, color = "q = 0.25", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline6rqDF, aes(y = Qq0.5y, color = "q = 0.5", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline6rqDF, aes(y = Qq0.75y, color = "q = 0.75", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline6rqDF, aes(y = Qq0.9y, color = "q = 0.9", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline6rqDF, aes(y = Qq0.95y, color = "q = 0.95", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_point(data = tricepsData, aes(x = age, y = triceps), alpha = 0.05) +
  scale_color_discrete(guide = "none") +
  scale_linetype_manual(values = c("solid", "longdash"), guide = "none") +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 10), axis.title.y = element_text(size = 10))
Xspline6Qseq5FittedQuantCurves
Xspline6Qseq6FittedQuantCurves <- ggplot(Xspline6Qseq6DF, aes(x = x)) + labs(x = "Age (year)", y = "Triceps Skinfold Thickness (mm)") + #Q_q(Y|x)
  geom_line(aes(y = Qq0.05y, color = "q = 0.05", linetype = "MM")) + 
  geom_line(aes(y = Qq0.1y, color = "q = 0.1", linetype = "MM")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25", linetype = "MM")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5", linetype = "MM")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75", linetype = "MM")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9", linetype = "MM")) + 
  geom_line(aes(y = Qq0.95y, color = "q = 0.95", linetype = "MM")) + 
  geom_line(data = Xspline6rqDF, aes(y = Qq0.05y, color = "q = 0.05", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline6rqDF, aes(y = Qq0.1y, color = "q = 0.1", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline6rqDF, aes(y = Qq0.25y, color = "q = 0.25", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline6rqDF, aes(y = Qq0.5y, color = "q = 0.5", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline6rqDF, aes(y = Qq0.75y, color = "q = 0.75", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline6rqDF, aes(y = Qq0.9y, color = "q = 0.9", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline6rqDF, aes(y = Qq0.95y, color = "q = 0.95", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_point(data = tricepsData, aes(x = age, y = triceps), alpha = 0.05) +
  scale_color_discrete(guide = "none") +
  scale_linetype_manual(values = c("solid", "longdash"), guide = "none") +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 10), axis.title.y = element_text(size = 10))
Xspline6Qseq6FittedQuantCurves
ggarrange(ggarrange(Xspline6QlogFittedQuantCurves, ggplot() + theme_void(), labels = c("A", ""), ncol = 2, widths = c(1.61, 0.39), align = "h"),
          ggarrange(Xspline6Qseq3FittedQuantCurves, Xspline6Qseq4FittedQuantCurves, labels = c("B", "C"), ncol = 2, widths = c(1, 1), align = "h"),  
          ggarrange(Xspline6Qseq5FittedQuantCurves, Xspline6Qseq6FittedQuantCurves, labels = c("D", "E"), ncol = 2, widths = c(1, 1), align = "h"),
          nrow = 3)
ggsave("tricepsXspline6fittedQuantCurves.png", width = 16, height = 24, units = "cm")
Xspline6QlogFittedQuantCurves <- ggplot(Xspline6QlogDF, aes(x = x)) + labs(x = "Age (year)", y = "Triceps Skinfold Thickness (mm)") + #Q_q(Y|x)
  geom_line(aes(y = Qq0.05y, color = "q = 0.05", linetype = "MM")) + 
  geom_line(aes(y = Qq0.1y, color = "q = 0.1", linetype = "MM")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25", linetype = "MM")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5", linetype = "MM")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75", linetype = "MM")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9", linetype = "MM")) + 
  geom_line(aes(y = Qq0.95y, color = "q = 0.95", linetype = "MM")) + 
  geom_line(data = Xspline6rqDF, aes(y = Qq0.05y, color = "q = 0.05", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline6rqDF, aes(y = Qq0.1y, color = "q = 0.1", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline6rqDF, aes(y = Qq0.25y, color = "q = 0.25", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline6rqDF, aes(y = Qq0.5y, color = "q = 0.5", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline6rqDF, aes(y = Qq0.75y, color = "q = 0.75", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline6rqDF, aes(y = Qq0.9y, color = "q = 0.9", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline6rqDF, aes(y = Qq0.95y, color = "q = 0.95", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_point(data = tricepsData, aes(x = age, y = triceps), alpha = 0.05) +
  scale_color_discrete(guide = guide_legend(order = 1, title = "", label.position = "bottom", nrow = 4)) + #title = "Quantile Level"
  scale_linetype_manual(values = c("solid", "longdash"), 
                        guide = guide_legend(order = 2, title = "Method", title.position = "top", label.position = "bottom", nrow = 2)) +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), 
        legend.box = "horizontal", legend.position = "bottom",
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 10), axis.title.y = element_text(size = 10))
Xspline6QlogFittedQuantCurves
ggarrange(ggarrange(Xspline6QlogFittedQuantCurves, ggplot() + theme_void(), labels = c("A", ""), nrow = 2, heights = c(1.72, 0.28), align = "v"),
          ggarrange(Xspline6Qseq3FittedQuantCurves, Xspline6Qseq5FittedQuantCurves, labels = c("B", "D"), nrow = 2, heights = c(1, 1), align = "v"),  
          ggarrange(Xspline6Qseq4FittedQuantCurves, Xspline6Qseq6FittedQuantCurves, labels = c("C", "E"), nrow = 2, heights = c(1, 1), align = "v"),  
          ncol = 3)
ggsave("tricepsXspline6fittedQuantCurvesSmall.png", width = 24, height = 16, units = "cm")
Xspline7QlogFittedQuantCurves <- ggplot(Xspline7QlogDF, aes(x = x)) + labs(x = "Age (year)", y = "Triceps Skinfold Thickness (mm)") + #Q_q(Y|x)
  geom_line(aes(y = Qq0.05y, color = "q = 0.05", linetype = "MM")) + 
  geom_line(aes(y = Qq0.1y, color = "q = 0.1", linetype = "MM")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25", linetype = "MM")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5", linetype = "MM")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75", linetype = "MM")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9", linetype = "MM")) + 
  geom_line(aes(y = Qq0.95y, color = "q = 0.95", linetype = "MM")) + 
  geom_line(data = Xspline7rqDF, aes(y = Qq0.05y, color = "q = 0.05", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline7rqDF, aes(y = Qq0.1y, color = "q = 0.1", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline7rqDF, aes(y = Qq0.25y, color = "q = 0.25", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline7rqDF, aes(y = Qq0.5y, color = "q = 0.5", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline7rqDF, aes(y = Qq0.75y, color = "q = 0.75", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline7rqDF, aes(y = Qq0.9y, color = "q = 0.9", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline7rqDF, aes(y = Qq0.95y, color = "q = 0.95", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_point(data = tricepsData, aes(x = age, y = triceps), alpha = 0.05) +
  scale_color_discrete(guide = guide_legend(order = 1, title = "", label.position = "right", nrow = 7)) + #title = "Quantile Level"
  scale_linetype_manual(values = c("solid", "longdash"), 
                        guide = guide_legend(order = 2, title = "", label.position = "right", nrow = 2)) +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), 
        legend.box = "horizontal", legend.position = "right",
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 10), axis.title.y = element_text(size = 10))
Xspline7QlogFittedQuantCurves
Xspline7Qseq3FittedQuantCurves <- ggplot(Xspline7Qseq3DF, aes(x = x)) + labs(x = "Age (year)", y = "Triceps Skinfold Thickness (mm)") + #Q_q(Y|x)
  geom_line(aes(y = Qq0.05y, color = "q = 0.05", linetype = "MM")) + 
  geom_line(aes(y = Qq0.1y, color = "q = 0.1", linetype = "MM")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25", linetype = "MM")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5", linetype = "MM")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75", linetype = "MM")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9", linetype = "MM")) + 
  geom_line(aes(y = Qq0.95y, color = "q = 0.95", linetype = "MM")) + 
  geom_line(data = Xspline7rqDF, aes(y = Qq0.05y, color = "q = 0.05", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline7rqDF, aes(y = Qq0.1y, color = "q = 0.1", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline7rqDF, aes(y = Qq0.25y, color = "q = 0.25", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline7rqDF, aes(y = Qq0.5y, color = "q = 0.5", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline7rqDF, aes(y = Qq0.75y, color = "q = 0.75", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline7rqDF, aes(y = Qq0.9y, color = "q = 0.9", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline7rqDF, aes(y = Qq0.95y, color = "q = 0.95", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_point(data = tricepsData, aes(x = age, y = triceps), alpha = 0.05) +
  scale_color_discrete(guide = "none") +
  scale_linetype_manual(values = c("solid", "longdash"), guide = "none") +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 10), axis.title.y = element_text(size = 10))
Xspline7Qseq3FittedQuantCurves
Xspline7Qseq4FittedQuantCurves <- ggplot(Xspline7Qseq4DF, aes(x = x)) + labs(x = "Age (year)", y = "Triceps Skinfold Thickness (mm)") + #Q_q(Y|x)
  geom_line(aes(y = Qq0.05y, color = "q = 0.05", linetype = "MM")) + 
  geom_line(aes(y = Qq0.1y, color = "q = 0.1", linetype = "MM")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25", linetype = "MM")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5", linetype = "MM")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75", linetype = "MM")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9", linetype = "MM")) + 
  geom_line(aes(y = Qq0.95y, color = "q = 0.95", linetype = "MM")) + 
  geom_line(data = Xspline7rqDF, aes(y = Qq0.05y, color = "q = 0.05", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline7rqDF, aes(y = Qq0.1y, color = "q = 0.1", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline7rqDF, aes(y = Qq0.25y, color = "q = 0.25", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline7rqDF, aes(y = Qq0.5y, color = "q = 0.5", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline7rqDF, aes(y = Qq0.75y, color = "q = 0.75", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline7rqDF, aes(y = Qq0.9y, color = "q = 0.9", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline7rqDF, aes(y = Qq0.95y, color = "q = 0.95", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_point(data = tricepsData, aes(x = age, y = triceps), alpha = 0.05) +
  scale_color_discrete(guide = "none") +
  scale_linetype_manual(values = c("solid", "longdash"), guide = "none") +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 10), axis.title.y = element_text(size = 10))
Xspline7Qseq4FittedQuantCurves
Xspline7Qseq5FittedQuantCurves <- ggplot(Xspline7Qseq5DF, aes(x = x)) + labs(x = "Age (year)", y = "Triceps Skinfold Thickness (mm)") + #Q_q(Y|x)
  geom_line(aes(y = Qq0.05y, color = "q = 0.05", linetype = "MM")) + 
  geom_line(aes(y = Qq0.1y, color = "q = 0.1", linetype = "MM")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25", linetype = "MM")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5", linetype = "MM")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75", linetype = "MM")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9", linetype = "MM")) + 
  geom_line(aes(y = Qq0.95y, color = "q = 0.95", linetype = "MM")) + 
  geom_line(data = Xspline7rqDF, aes(y = Qq0.05y, color = "q = 0.05", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline7rqDF, aes(y = Qq0.1y, color = "q = 0.1", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline7rqDF, aes(y = Qq0.25y, color = "q = 0.25", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline7rqDF, aes(y = Qq0.5y, color = "q = 0.5", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline7rqDF, aes(y = Qq0.75y, color = "q = 0.75", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline7rqDF, aes(y = Qq0.9y, color = "q = 0.9", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline7rqDF, aes(y = Qq0.95y, color = "q = 0.95", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_point(data = tricepsData, aes(x = age, y = triceps), alpha = 0.05) +
  scale_color_discrete(guide = "none") +
  scale_linetype_manual(values = c("solid", "longdash"), guide = "none") +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 10), axis.title.y = element_text(size = 10))
Xspline7Qseq5FittedQuantCurves
Xspline7Qseq6FittedQuantCurves <- ggplot(Xspline7Qseq6DF, aes(x = x)) + labs(x = "Age (year)", y = "Triceps Skinfold Thickness (mm)") + #Q_q(Y|x)
  geom_line(aes(y = Qq0.05y, color = "q = 0.05", linetype = "MM")) + 
  geom_line(aes(y = Qq0.1y, color = "q = 0.1", linetype = "MM")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25", linetype = "MM")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5", linetype = "MM")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75", linetype = "MM")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9", linetype = "MM")) + 
  geom_line(aes(y = Qq0.95y, color = "q = 0.95", linetype = "MM")) + 
  geom_line(data = Xspline7rqDF, aes(y = Qq0.05y, color = "q = 0.05", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline7rqDF, aes(y = Qq0.1y, color = "q = 0.1", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline7rqDF, aes(y = Qq0.25y, color = "q = 0.25", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline7rqDF, aes(y = Qq0.5y, color = "q = 0.5", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline7rqDF, aes(y = Qq0.75y, color = "q = 0.75", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline7rqDF, aes(y = Qq0.9y, color = "q = 0.9", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline7rqDF, aes(y = Qq0.95y, color = "q = 0.95", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_point(data = tricepsData, aes(x = age, y = triceps), alpha = 0.05) +
  scale_color_discrete(guide = "none") +
  scale_linetype_manual(values = c("solid", "longdash"), guide = "none") +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 10), axis.title.y = element_text(size = 10))
Xspline7Qseq6FittedQuantCurves
ggarrange(ggarrange(Xspline7QlogFittedQuantCurves, ggplot() + theme_void(), labels = c("A", ""), ncol = 2, widths = c(1.61, 0.39), align = "h"),
          ggarrange(Xspline7Qseq3FittedQuantCurves, Xspline7Qseq4FittedQuantCurves, labels = c("B", "C"), ncol = 2, widths = c(1, 1), align = "h"),  
          ggarrange(Xspline7Qseq5FittedQuantCurves, Xspline7Qseq6FittedQuantCurves, labels = c("D", "E"), ncol = 2, widths = c(1, 1), align = "h"),
          nrow = 3)
ggsave("tricepsXspline7fittedQuantCurves.png", width = 16, height = 24, units = "cm")
Xspline7QlogFittedQuantCurves <- ggplot(Xspline7QlogDF, aes(x = x)) + labs(x = "Age (year)", y = "Triceps Skinfold Thickness (mm)") + #Q_q(Y|x)
  geom_line(aes(y = Qq0.05y, color = "q = 0.05", linetype = "MM")) + 
  geom_line(aes(y = Qq0.1y, color = "q = 0.1", linetype = "MM")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25", linetype = "MM")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5", linetype = "MM")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75", linetype = "MM")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9", linetype = "MM")) + 
  geom_line(aes(y = Qq0.95y, color = "q = 0.95", linetype = "MM")) + 
  geom_line(data = Xspline7rqDF, aes(y = Qq0.05y, color = "q = 0.05", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline7rqDF, aes(y = Qq0.1y, color = "q = 0.1", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline7rqDF, aes(y = Qq0.25y, color = "q = 0.25", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline7rqDF, aes(y = Qq0.5y, color = "q = 0.5", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline7rqDF, aes(y = Qq0.75y, color = "q = 0.75", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline7rqDF, aes(y = Qq0.9y, color = "q = 0.9", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline7rqDF, aes(y = Qq0.95y, color = "q = 0.95", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_point(data = tricepsData, aes(x = age, y = triceps), alpha = 0.05) +
  scale_color_discrete(guide = guide_legend(order = 1, title = "", label.position = "bottom", nrow = 4)) + #title = "Quantile Level"
  scale_linetype_manual(values = c("solid", "longdash"), 
                        guide = guide_legend(order = 2, title = "Method", title.position = "top", label.position = "bottom", nrow = 2)) +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), 
        legend.box = "horizontal", legend.position = "bottom",
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 10), axis.title.y = element_text(size = 10))
Xspline7QlogFittedQuantCurves
ggarrange(ggarrange(Xspline7QlogFittedQuantCurves, ggplot() + theme_void(), labels = c("A", ""), nrow = 2, heights = c(1.72, 0.28), align = "v"),
          ggarrange(Xspline7Qseq3FittedQuantCurves, Xspline7Qseq5FittedQuantCurves, labels = c("B", "D"), nrow = 2, heights = c(1, 1), align = "v"),  
          ggarrange(Xspline7Qseq4FittedQuantCurves, Xspline7Qseq6FittedQuantCurves, labels = c("C", "E"), nrow = 2, heights = c(1, 1), align = "v"),  
          ncol = 3)
ggsave("tricepsXspline7fittedQuantCurvesSmall.png", width = 24, height = 16, units = "cm")
Xspline8QlogFittedQuantCurves <- ggplot(Xspline8QlogDF, aes(x = x)) + labs(x = "Age (year)", y = "Triceps Skinfold Thickness (mm)") + #Q_q(Y|x)
  geom_line(aes(y = Qq0.05y, color = "q = 0.05", linetype = "MM")) + 
  geom_line(aes(y = Qq0.1y, color = "q = 0.1", linetype = "MM")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25", linetype = "MM")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5", linetype = "MM")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75", linetype = "MM")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9", linetype = "MM")) + 
  geom_line(aes(y = Qq0.95y, color = "q = 0.95", linetype = "MM")) + 
  geom_line(data = Xspline8rqDF, aes(y = Qq0.05y, color = "q = 0.05", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline8rqDF, aes(y = Qq0.1y, color = "q = 0.1", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline8rqDF, aes(y = Qq0.25y, color = "q = 0.25", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline8rqDF, aes(y = Qq0.5y, color = "q = 0.5", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline8rqDF, aes(y = Qq0.75y, color = "q = 0.75", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline8rqDF, aes(y = Qq0.9y, color = "q = 0.9", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline8rqDF, aes(y = Qq0.95y, color = "q = 0.95", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_point(data = tricepsData, aes(x = age, y = triceps), alpha = 0.05) +
  scale_color_discrete(guide = guide_legend(order = 1, title = "", label.position = "right", nrow = 7)) + #title = "Quantile Level"
  scale_linetype_manual(values = c("solid", "longdash"), 
                        guide = guide_legend(order = 2, title = "", label.position = "right", nrow = 2)) +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), 
        legend.box = "horizontal", legend.position = "right",
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 10), axis.title.y = element_text(size = 10))
Xspline8QlogFittedQuantCurves
Xspline8Qseq3FittedQuantCurves <- ggplot(Xspline8Qseq3DF, aes(x = x)) + labs(x = "Age (year)", y = "Triceps Skinfold Thickness (mm)") + #Q_q(Y|x)
  geom_line(aes(y = Qq0.05y, color = "q = 0.05", linetype = "MM")) + 
  geom_line(aes(y = Qq0.1y, color = "q = 0.1", linetype = "MM")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25", linetype = "MM")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5", linetype = "MM")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75", linetype = "MM")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9", linetype = "MM")) + 
  geom_line(aes(y = Qq0.95y, color = "q = 0.95", linetype = "MM")) + 
  geom_line(data = Xspline8rqDF, aes(y = Qq0.05y, color = "q = 0.05", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline8rqDF, aes(y = Qq0.1y, color = "q = 0.1", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline8rqDF, aes(y = Qq0.25y, color = "q = 0.25", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline8rqDF, aes(y = Qq0.5y, color = "q = 0.5", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline8rqDF, aes(y = Qq0.75y, color = "q = 0.75", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline8rqDF, aes(y = Qq0.9y, color = "q = 0.9", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline8rqDF, aes(y = Qq0.95y, color = "q = 0.95", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_point(data = tricepsData, aes(x = age, y = triceps), alpha = 0.05) +
  scale_color_discrete(guide = "none") +
  scale_linetype_manual(values = c("solid", "longdash"), guide = "none") +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 10), axis.title.y = element_text(size = 10))
Xspline8Qseq3FittedQuantCurves
Xspline8Qseq4FittedQuantCurves <- ggplot(Xspline8Qseq4DF, aes(x = x)) + labs(x = "Age (year)", y = "Triceps Skinfold Thickness (mm)") + #Q_q(Y|x)
  geom_line(aes(y = Qq0.05y, color = "q = 0.05", linetype = "MM")) + 
  geom_line(aes(y = Qq0.1y, color = "q = 0.1", linetype = "MM")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25", linetype = "MM")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5", linetype = "MM")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75", linetype = "MM")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9", linetype = "MM")) + 
  geom_line(aes(y = Qq0.95y, color = "q = 0.95", linetype = "MM")) + 
  geom_line(data = Xspline8rqDF, aes(y = Qq0.05y, color = "q = 0.05", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline8rqDF, aes(y = Qq0.1y, color = "q = 0.1", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline8rqDF, aes(y = Qq0.25y, color = "q = 0.25", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline8rqDF, aes(y = Qq0.5y, color = "q = 0.5", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline8rqDF, aes(y = Qq0.75y, color = "q = 0.75", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline8rqDF, aes(y = Qq0.9y, color = "q = 0.9", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline8rqDF, aes(y = Qq0.95y, color = "q = 0.95", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_point(data = tricepsData, aes(x = age, y = triceps), alpha = 0.05) +
  scale_color_discrete(guide = "none") +
  scale_linetype_manual(values = c("solid", "longdash"), guide = "none") +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 10), axis.title.y = element_text(size = 10))
Xspline8Qseq4FittedQuantCurves
Xspline8Qseq5FittedQuantCurves <- ggplot(Xspline8Qseq5DF, aes(x = x)) + labs(x = "Age (year)", y = "Triceps Skinfold Thickness (mm)") + #Q_q(Y|x)
  geom_line(aes(y = Qq0.05y, color = "q = 0.05", linetype = "MM")) + 
  geom_line(aes(y = Qq0.1y, color = "q = 0.1", linetype = "MM")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25", linetype = "MM")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5", linetype = "MM")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75", linetype = "MM")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9", linetype = "MM")) + 
  geom_line(aes(y = Qq0.95y, color = "q = 0.95", linetype = "MM")) + 
  geom_line(data = Xspline8rqDF, aes(y = Qq0.05y, color = "q = 0.05", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline8rqDF, aes(y = Qq0.1y, color = "q = 0.1", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline8rqDF, aes(y = Qq0.25y, color = "q = 0.25", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline8rqDF, aes(y = Qq0.5y, color = "q = 0.5", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline8rqDF, aes(y = Qq0.75y, color = "q = 0.75", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline8rqDF, aes(y = Qq0.9y, color = "q = 0.9", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline8rqDF, aes(y = Qq0.95y, color = "q = 0.95", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_point(data = tricepsData, aes(x = age, y = triceps), alpha = 0.05) +
  scale_color_discrete(guide = "none") +
  scale_linetype_manual(values = c("solid", "longdash"), guide = "none") +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 10), axis.title.y = element_text(size = 10))
Xspline8Qseq5FittedQuantCurves
Xspline8Qseq6FittedQuantCurves <- ggplot(Xspline8Qseq6DF, aes(x = x)) + labs(x = "Age (year)", y = "Triceps Skinfold Thickness (mm)") + #Q_q(Y|x)
  geom_line(aes(y = Qq0.05y, color = "q = 0.05", linetype = "MM")) + 
  geom_line(aes(y = Qq0.1y, color = "q = 0.1", linetype = "MM")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25", linetype = "MM")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5", linetype = "MM")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75", linetype = "MM")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9", linetype = "MM")) + 
  geom_line(aes(y = Qq0.95y, color = "q = 0.95", linetype = "MM")) + 
  geom_line(data = Xspline8rqDF, aes(y = Qq0.05y, color = "q = 0.05", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline8rqDF, aes(y = Qq0.1y, color = "q = 0.1", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline8rqDF, aes(y = Qq0.25y, color = "q = 0.25", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline8rqDF, aes(y = Qq0.5y, color = "q = 0.5", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline8rqDF, aes(y = Qq0.75y, color = "q = 0.75", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline8rqDF, aes(y = Qq0.9y, color = "q = 0.9", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline8rqDF, aes(y = Qq0.95y, color = "q = 0.95", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_point(data = tricepsData, aes(x = age, y = triceps), alpha = 0.05) +
  scale_color_discrete(guide = "none") +
  scale_linetype_manual(values = c("solid", "longdash"), guide = "none") +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 10), axis.title.y = element_text(size = 10))
Xspline8Qseq6FittedQuantCurves
ggarrange(ggarrange(Xspline8QlogFittedQuantCurves, ggplot() + theme_void(), labels = c("A", ""), ncol = 2, widths = c(1.61, 0.39), align = "h"),
          ggarrange(Xspline8Qseq3FittedQuantCurves, Xspline8Qseq4FittedQuantCurves, labels = c("B", "C"), ncol = 2, widths = c(1, 1), align = "h"),  
          ggarrange(Xspline8Qseq5FittedQuantCurves, Xspline8Qseq6FittedQuantCurves, labels = c("D", "E"), ncol = 2, widths = c(1, 1), align = "h"),
          nrow = 3)
ggsave("tricepsXspline8fittedQuantCurves.png", width = 16, height = 24, units = "cm")
Xspline8QlogFittedQuantCurves <- ggplot(Xspline8QlogDF, aes(x = x)) + labs(x = "Age (year)", y = "Triceps Skinfold Thickness (mm)") + #Q_q(Y|x)
  geom_line(aes(y = Qq0.05y, color = "q = 0.05", linetype = "MM")) + 
  geom_line(aes(y = Qq0.1y, color = "q = 0.1", linetype = "MM")) + 
  geom_line(aes(y = Qq0.25y, color = "q = 0.25", linetype = "MM")) + 
  geom_line(aes(y = Qq0.5y, color = "q = 0.5", linetype = "MM")) + 
  geom_line(aes(y = Qq0.75y, color = "q = 0.75", linetype = "MM")) + 
  geom_line(aes(y = Qq0.9y, color = "q = 0.9", linetype = "MM")) + 
  geom_line(aes(y = Qq0.95y, color = "q = 0.95", linetype = "MM")) + 
  geom_line(data = Xspline8rqDF, aes(y = Qq0.05y, color = "q = 0.05", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline8rqDF, aes(y = Qq0.1y, color = "q = 0.1", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline8rqDF, aes(y = Qq0.25y, color = "q = 0.25", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline8rqDF, aes(y = Qq0.5y, color = "q = 0.5", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline8rqDF, aes(y = Qq0.75y, color = "q = 0.75", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline8rqDF, aes(y = Qq0.9y, color = "q = 0.9", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_line(data = Xspline8rqDF, aes(y = Qq0.95y, color = "q = 0.95", linetype = "rq"), linewidth = 0.5, alpha = 0.5) + 
  geom_point(data = tricepsData, aes(x = age, y = triceps), alpha = 0.05) +
  scale_color_discrete(guide = guide_legend(order = 1, title = "", label.position = "bottom", nrow = 4)) + #title = "Quantile Level"
  scale_linetype_manual(values = c("solid", "longdash"), 
                        guide = guide_legend(order = 2, title = "Method", title.position = "top", label.position = "bottom", nrow = 2)) +
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), 
        legend.box = "horizontal", legend.position = "bottom",
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 10), axis.title.y = element_text(size = 10))
Xspline8QlogFittedQuantCurves
ggarrange(ggarrange(Xspline8QlogFittedQuantCurves, ggplot() + theme_void(), labels = c("A", ""), nrow = 2, heights = c(1.72, 0.28), align = "v"),
          ggarrange(Xspline8Qseq3FittedQuantCurves, Xspline8Qseq5FittedQuantCurves, labels = c("B", "D"), nrow = 2, heights = c(1, 1), align = "v"),  
          ggarrange(Xspline8Qseq4FittedQuantCurves, Xspline8Qseq6FittedQuantCurves, labels = c("C", "E"), nrow = 2, heights = c(1, 1), align = "v"),  
          ncol = 3)
ggsave("tricepsXspline8fittedQuantCurvesSmall.png", width = 24, height = 16, units = "cm")


############################### quantile plots, i.e., q vs predicted yhat at meanx ############################### 
nswrapper <- function(x, noknots){ 
  # evaluate natural spline basis functions at x(a vector); knots equally spaced here
  mini = min(x)
  maxi = max(x)
  knots = seq(mini, maxi, length = noknots+2)
  inner.knots = knots[2:(noknots+1)]
  result = ns(x, Boundary.knots = c(mini,maxi), knots = inner.knots)
  matrix(as.numeric(result), nrow = length(x), ncol = noknots+1)
}
b.vec <- function(q){
  c(1, log(q), log(1-q)) 
}### base functions of q; length(b.vec(q)) = h
qrcmMM <- function(y, X, epsilon, quantiles, N){
  k = length(quantiles) # number of quantiles
  h = 3 #length of b.vec, i.e. number of base functions of q
  p = ncol(X) #(1+4) one intercept, 4 explanatory variables
  n = length(y)
  theta.ini = rep(1,p*h) 
  theta = theta.ini 
  for (t in 0:N){
    sum.matrix = matrix(0,h*p,h*p)
    sum.vector = rep(0,h*p)
    for (a in 1:k){
      q = quantiles[a]
      D_a <- kronecker(t(b.vec(q)), X)
      r = y - D_a%*%theta #n by 1 vector r_a^t
      W = diag(as.numeric(1/(abs(r)+epsilon))) # n by n diagonal matrix with positive entries W_a^t
      sum.matrix = sum.matrix + t(D_a)%*%W%*%D_a
      sum.vector = sum.vector + t(D_a)%*%W%*%y+(4*q-2)*colSums(D_a)/2
    }
    theta.new = solve(sum.matrix)%*%sum.vector
    theta = theta.new
    t = t+1
  }
  final.theta = matrix(theta, nrow=p, ncol=h)
  colnames(final.theta) = c("1", "ln(q)", "ln(1-q)")
  return(final.theta)
}
b.vec.spline <- function(q, knots){
  h = length(knots)
  qlast = knots[h]
  qseclast = knots[h-1]
  result = c(1, q)
  for (i in 1:(h-2)) {
    knot = knots[i]
    result = c(result, 
               (q>knot)*(q-knot)^3 - (q>qseclast)*(q-qseclast)^3*(qlast-knot)/(qlast-qseclast) +
                 (q>qlast)*(q-qlast)^3*(qseclast-knot)/(qlast-qseclast) )
  }
  return(result)
}### base functions of q; length(b.vec(q, knots)) = h
qrcmMMspline <- function(y, X, epsilon, quantiles, N, knots){
  k = length(quantiles) # number of quantiles
  h = length(knots) #length of b.vec, i.e. number of base functions of q
  p = ncol(X) #(1+4) one intercept, 4 explanatory variables
  n = length(y)
  theta.ini = rep(1,p*h) 
  theta = theta.ini 
  for (t in 0:N){
    sum.matrix = matrix(0,h*p,h*p)
    sum.vector = rep(0,h*p)
    for (a in 1:k){
      q = quantiles[a]
      D_a <- kronecker(t(b.vec.spline(q, knots)), X)
      r = y - D_a%*%theta #n by 1 vector r_a^t
      W = diag(as.numeric(1/(abs(r)+epsilon))) # n by n diagonal matrix with positive entries W_a^t
      sum.matrix = sum.matrix + t(D_a)%*%W%*%D_a
      sum.vector = sum.vector + t(D_a)%*%W%*%y+(4*q-2)*colSums(D_a)/2
    }
    theta.new = solve(sum.matrix)%*%sum.vector
    theta = theta.new
    t = t+1
  }
  final.theta = matrix(theta, nrow=p, ncol=h)
  colnames(final.theta)= c("1", "q", paste("S_", as.character(1:(h-2)), "(q)", sep=""))
  return(final.theta)
}
test.quant <- qgrid <- seq(0.001, 0.999, by = 0.001)
baseVecTestQuantiles <- sapply(qgrid, b.vec)
setwd(paste(projDirec, "nonparametric quantile regression/results", sep = "/"))
x.noknots = 3 # xknots = seq(0, 1, length = (x.noknots+2))[2:(x.noknots+1)]
xspline = nswrapper(x, x.noknots)
Xspline = cbind(rep(1,n), xspline)
qfit <- rq(y ~ xspline, tau = test.quant)
load(paste("qrcmMMtricepsXsplineSeq", as.character(x.noknots), "qLogN1000_5e-5q999.RData", sep="")) #qrcmMMfit
test.x = colMeans(Xspline)
predicted.y.rqXspline <- t(test.x%*%qfit$coefficients)
predicted.y.qrcmMMxsplineQlog <- t(test.x%*%qrcmMMfit%*%baseVecTestQuantiles) 
q.noknots = 3
load(paste("qrcmMMtricepsXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep="")) #qrcmMMfitSpline
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineTestQuantiles <- sapply(qgrid, b.vec.spline, qknots)
predicted.y.qrcmMMxsplineQseq3 <- t(test.x%*%qrcmMMfitSpline%*%baseVecSplineTestQuantiles)
q.noknots = 4
load(paste("qrcmMMtricepsXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep="")) #qrcmMMfitSpline
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineTestQuantiles <- sapply(qgrid, b.vec.spline, qknots)
predicted.y.qrcmMMxsplineQseq4 <- t(test.x%*%qrcmMMfitSpline%*%baseVecSplineTestQuantiles)
q.noknots = 5
load(paste("qrcmMMtricepsXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep="")) #qrcmMMfitSpline
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineTestQuantiles <- sapply(qgrid, b.vec.spline, qknots)
predicted.y.qrcmMMxsplineQseq5 <- t(test.x%*%qrcmMMfitSpline%*%baseVecSplineTestQuantiles)
q.noknots = 6
load(paste("qrcmMMtricepsXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep="")) #qrcmMMfitSpline
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineTestQuantiles <- sapply(qgrid, b.vec.spline, qknots)
predicted.y.qrcmMMxsplineQseq6 <- t(test.x%*%qrcmMMfitSpline%*%baseVecSplineTestQuantiles)
triceps_qrcmXspline3QuantilePlotDF <- data.frame(qgrid = qgrid, qrcmMMxsplineQlog = exp(predicted.y.qrcmMMxsplineQlog),
                                                 qrcmMMxsplineQseq3 = exp(predicted.y.qrcmMMxsplineQseq3),
                                                 qrcmMMxsplineQseq4 = exp(predicted.y.qrcmMMxsplineQseq4),
                                                 qrcmMMxsplineQseq5 = exp(predicted.y.qrcmMMxsplineQseq5),
                                                 qrcmMMxsplineQseq6 = exp(predicted.y.qrcmMMxsplineQseq6),
                                                 rqXspline = exp(predicted.y.rqXspline))
triceps_quantilePlotXspline3 <- ggplot(triceps_qrcmXspline3QuantilePlotDF, aes(x = qgrid)) + 
  labs(x = "Quantile Order", y = TeX("Predicted $\\,\\hat{y}$")) +
  geom_line(aes(y = qrcmMMxsplineQlog, color = "MMxSplineQlogistic")) + # green
  geom_line(aes(y = qrcmMMxsplineQseq3, color = "MMxSplineQnsSeq3")) + 
  geom_line(aes(y = qrcmMMxsplineQseq4, color = "MMxSplineQnsSeq4")) + 
  geom_line(aes(y = qrcmMMxsplineQseq5, color = "MMxSplineQnsSeq5")) + 
  geom_line(aes(y = qrcmMMxsplineQseq6, color = "MMxSplineQnsSeq6")) + 
  geom_line(aes(y = rqXspline, color = "rqXspline")) + # orange
  scale_color_manual(values = c("#55CC11", "#11AAFF", "#3399EE", "#5577DD", "#7755CC", "#FFAA11"), 
                     guide = guide_legend(title = "Method", label.position = "bottom", nrow = 1)) + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), 
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 10), axis.title.y = element_text(size = 10))
triceps_quantilePlotXspline3  
x.noknots = 4 # xknots = seq(0, 1, length = (x.noknots+2))[2:(x.noknots+1)]
xspline = nswrapper(x, x.noknots)
Xspline = cbind(rep(1,n), xspline)
qfit <- rq(y ~ xspline, tau = test.quant)
load(paste("qrcmMMtricepsXsplineSeq", as.character(x.noknots), "qLogN1000_5e-5q999.RData", sep="")) #qrcmMMfit
test.x = colMeans(Xspline)
predicted.y.rqXspline <- t(test.x%*%qfit$coefficients)
predicted.y.qrcmMMxsplineQlog <- t(test.x%*%qrcmMMfit%*%baseVecTestQuantiles) 
q.noknots = 3
load(paste("qrcmMMtricepsXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep="")) #qrcmMMfitSpline
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineTestQuantiles <- sapply(qgrid, b.vec.spline, qknots)
predicted.y.qrcmMMxsplineQseq3 <- t(test.x%*%qrcmMMfitSpline%*%baseVecSplineTestQuantiles)
q.noknots = 4
load(paste("qrcmMMtricepsXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep="")) #qrcmMMfitSpline
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineTestQuantiles <- sapply(qgrid, b.vec.spline, qknots)
predicted.y.qrcmMMxsplineQseq4 <- t(test.x%*%qrcmMMfitSpline%*%baseVecSplineTestQuantiles)
q.noknots = 5
load(paste("qrcmMMtricepsXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep="")) #qrcmMMfitSpline
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineTestQuantiles <- sapply(qgrid, b.vec.spline, qknots)
predicted.y.qrcmMMxsplineQseq5 <- t(test.x%*%qrcmMMfitSpline%*%baseVecSplineTestQuantiles)
q.noknots = 6
load(paste("qrcmMMtricepsXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep="")) #qrcmMMfitSpline
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineTestQuantiles <- sapply(qgrid, b.vec.spline, qknots)
predicted.y.qrcmMMxsplineQseq6 <- t(test.x%*%qrcmMMfitSpline%*%baseVecSplineTestQuantiles)
triceps_qrcmXspline4QuantilePlotDF <- data.frame(qgrid = qgrid, qrcmMMxsplineQlog = exp(predicted.y.qrcmMMxsplineQlog),
                                                 qrcmMMxsplineQseq3 = exp(predicted.y.qrcmMMxsplineQseq3),
                                                 qrcmMMxsplineQseq4 = exp(predicted.y.qrcmMMxsplineQseq4),
                                                 qrcmMMxsplineQseq5 = exp(predicted.y.qrcmMMxsplineQseq5),
                                                 qrcmMMxsplineQseq6 = exp(predicted.y.qrcmMMxsplineQseq6),
                                                 rqXspline = exp(predicted.y.rqXspline))
triceps_quantilePlotXspline4 <- ggplot(triceps_qrcmXspline4QuantilePlotDF, aes(x = qgrid)) + 
  labs(x = "Quantile Order", y = TeX("Predicted $\\,\\hat{y}$")) +
  geom_line(aes(y = qrcmMMxsplineQlog, color = "MMxSplineQlogistic")) + # green
  geom_line(aes(y = qrcmMMxsplineQseq3, color = "MMxSplineQnsSeq3")) + 
  geom_line(aes(y = qrcmMMxsplineQseq4, color = "MMxSplineQnsSeq4")) + 
  geom_line(aes(y = qrcmMMxsplineQseq5, color = "MMxSplineQnsSeq5")) + 
  geom_line(aes(y = qrcmMMxsplineQseq6, color = "MMxSplineQnsSeq6")) + 
  geom_line(aes(y = rqXspline, color = "rqXspline")) + # orange
  scale_color_manual(values = c("#55CC11", "#11AAFF", "#3399EE", "#5577DD", "#7755CC", "#FFAA11"), 
                     guide = guide_legend(title = "Method", label.position = "bottom", nrow = 1)) + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), 
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 10), axis.title.y = element_text(size = 10))
triceps_quantilePlotXspline4  
x.noknots = 5 # xknots = seq(0, 1, length = (x.noknots+2))[2:(x.noknots+1)]
xspline = nswrapper(x, x.noknots)
Xspline = cbind(rep(1,n), xspline)
qfit <- rq(y ~ xspline, tau = test.quant)
load(paste("qrcmMMtricepsXsplineSeq", as.character(x.noknots), "qLogN1000_5e-5q999.RData", sep="")) #qrcmMMfit
test.x = colMeans(Xspline)
predicted.y.rqXspline <- t(test.x%*%qfit$coefficients)
predicted.y.qrcmMMxsplineQlog <- t(test.x%*%qrcmMMfit%*%baseVecTestQuantiles) 
q.noknots = 3
load(paste("qrcmMMtricepsXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep="")) #qrcmMMfitSpline
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineTestQuantiles <- sapply(qgrid, b.vec.spline, qknots)
predicted.y.qrcmMMxsplineQseq3 <- t(test.x%*%qrcmMMfitSpline%*%baseVecSplineTestQuantiles)
q.noknots = 4
load(paste("qrcmMMtricepsXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep="")) #qrcmMMfitSpline
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineTestQuantiles <- sapply(qgrid, b.vec.spline, qknots)
predicted.y.qrcmMMxsplineQseq4 <- t(test.x%*%qrcmMMfitSpline%*%baseVecSplineTestQuantiles)
q.noknots = 5
load(paste("qrcmMMtricepsXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep="")) #qrcmMMfitSpline
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineTestQuantiles <- sapply(qgrid, b.vec.spline, qknots)
predicted.y.qrcmMMxsplineQseq5 <- t(test.x%*%qrcmMMfitSpline%*%baseVecSplineTestQuantiles)
q.noknots = 6
load(paste("qrcmMMtricepsXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep="")) #qrcmMMfitSpline
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineTestQuantiles <- sapply(qgrid, b.vec.spline, qknots)
predicted.y.qrcmMMxsplineQseq6 <- t(test.x%*%qrcmMMfitSpline%*%baseVecSplineTestQuantiles)
triceps_qrcmXspline5QuantilePlotDF <- data.frame(qgrid = qgrid, qrcmMMxsplineQlog = exp(predicted.y.qrcmMMxsplineQlog),
                                                 qrcmMMxsplineQseq3 = exp(predicted.y.qrcmMMxsplineQseq3),
                                                 qrcmMMxsplineQseq4 = exp(predicted.y.qrcmMMxsplineQseq4),
                                                 qrcmMMxsplineQseq5 = exp(predicted.y.qrcmMMxsplineQseq5),
                                                 qrcmMMxsplineQseq6 = exp(predicted.y.qrcmMMxsplineQseq6),
                                                 rqXspline = exp(predicted.y.rqXspline))
triceps_quantilePlotXspline5 <- ggplot(triceps_qrcmXspline5QuantilePlotDF, aes(x = qgrid)) + 
  labs(x = "Quantile Order", y = TeX("Predicted $\\,\\hat{y}$")) +
  geom_line(aes(y = qrcmMMxsplineQlog, color = "MMxSplineQlogistic")) + # green
  geom_line(aes(y = qrcmMMxsplineQseq3, color = "MMxSplineQnsSeq3")) + 
  geom_line(aes(y = qrcmMMxsplineQseq4, color = "MMxSplineQnsSeq4")) + 
  geom_line(aes(y = qrcmMMxsplineQseq5, color = "MMxSplineQnsSeq5")) + 
  geom_line(aes(y = qrcmMMxsplineQseq6, color = "MMxSplineQnsSeq6")) + 
  geom_line(aes(y = rqXspline, color = "rqXspline")) + # orange
  scale_color_manual(values = c("#55CC11", "#11AAFF", "#3399EE", "#5577DD", "#7755CC", "#FFAA11"), 
                     guide = guide_legend(title = "Method", label.position = "bottom", nrow = 1)) + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), 
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 10), axis.title.y = element_text(size = 10))
triceps_quantilePlotXspline5
x.noknots = 6 # xknots = seq(0, 1, length = (x.noknots+2))[2:(x.noknots+1)]
xspline = nswrapper(x, x.noknots)
Xspline = cbind(rep(1,n), xspline)
qfit <- rq(y ~ xspline, tau = test.quant)
load(paste("qrcmMMtricepsXsplineSeq", as.character(x.noknots), "qLogN1000_5e-5q999.RData", sep="")) #qrcmMMfit
test.x = colMeans(Xspline)
predicted.y.rqXspline <- t(test.x%*%qfit$coefficients)
predicted.y.qrcmMMxsplineQlog <- t(test.x%*%qrcmMMfit%*%baseVecTestQuantiles) 
q.noknots = 3
load(paste("qrcmMMtricepsXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep="")) #qrcmMMfitSpline
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineTestQuantiles <- sapply(qgrid, b.vec.spline, qknots)
predicted.y.qrcmMMxsplineQseq3 <- t(test.x%*%qrcmMMfitSpline%*%baseVecSplineTestQuantiles)
q.noknots = 4
load(paste("qrcmMMtricepsXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep="")) #qrcmMMfitSpline
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineTestQuantiles <- sapply(qgrid, b.vec.spline, qknots)
predicted.y.qrcmMMxsplineQseq4 <- t(test.x%*%qrcmMMfitSpline%*%baseVecSplineTestQuantiles)
q.noknots = 5
load(paste("qrcmMMtricepsXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep="")) #qrcmMMfitSpline
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineTestQuantiles <- sapply(qgrid, b.vec.spline, qknots)
predicted.y.qrcmMMxsplineQseq5 <- t(test.x%*%qrcmMMfitSpline%*%baseVecSplineTestQuantiles)
q.noknots = 6
load(paste("qrcmMMtricepsXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep="")) #qrcmMMfitSpline
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineTestQuantiles <- sapply(qgrid, b.vec.spline, qknots)
predicted.y.qrcmMMxsplineQseq6 <- t(test.x%*%qrcmMMfitSpline%*%baseVecSplineTestQuantiles)
triceps_qrcmXspline6QuantilePlotDF <- data.frame(qgrid = qgrid, qrcmMMxsplineQlog = exp(predicted.y.qrcmMMxsplineQlog),
                                                 qrcmMMxsplineQseq3 = exp(predicted.y.qrcmMMxsplineQseq3),
                                                 qrcmMMxsplineQseq4 = exp(predicted.y.qrcmMMxsplineQseq4),
                                                 qrcmMMxsplineQseq5 = exp(predicted.y.qrcmMMxsplineQseq5),
                                                 qrcmMMxsplineQseq6 = exp(predicted.y.qrcmMMxsplineQseq6),
                                                 rqXspline = exp(predicted.y.rqXspline))
triceps_quantilePlotXspline6 <- ggplot(triceps_qrcmXspline6QuantilePlotDF, aes(x = qgrid)) + 
  labs(x = "Quantile Order", y = TeX("Predicted $\\,\\hat{y}$")) +
  geom_line(aes(y = qrcmMMxsplineQlog, color = "MMxSplineQlogistic")) + # green
  geom_line(aes(y = qrcmMMxsplineQseq3, color = "MMxSplineQnsSeq3")) + 
  geom_line(aes(y = qrcmMMxsplineQseq4, color = "MMxSplineQnsSeq4")) + 
  geom_line(aes(y = qrcmMMxsplineQseq5, color = "MMxSplineQnsSeq5")) + 
  geom_line(aes(y = qrcmMMxsplineQseq6, color = "MMxSplineQnsSeq6")) + 
  geom_line(aes(y = rqXspline, color = "rqXspline")) + # orange
  scale_color_manual(values = c("#55CC11", "#11AAFF", "#3399EE", "#5577DD", "#7755CC", "#FFAA11"), 
                     guide = guide_legend(title = "Method", label.position = "bottom", nrow = 1)) + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), 
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 10), axis.title.y = element_text(size = 10))
triceps_quantilePlotXspline6
x.noknots = 7 # xknots = seq(0, 1, length = (x.noknots+2))[2:(x.noknots+1)]
xspline = nswrapper(x, x.noknots)
Xspline = cbind(rep(1,n), xspline)
qfit <- rq(y ~ xspline, tau = test.quant)
load(paste("qrcmMMtricepsXsplineSeq", as.character(x.noknots), "qLogN1000_5e-5q999.RData", sep="")) #qrcmMMfit
test.x = colMeans(Xspline)
predicted.y.rqXspline <- t(test.x%*%qfit$coefficients)
predicted.y.qrcmMMxsplineQlog <- t(test.x%*%qrcmMMfit%*%baseVecTestQuantiles) 
q.noknots = 3
load(paste("qrcmMMtricepsXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep="")) #qrcmMMfitSpline
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineTestQuantiles <- sapply(qgrid, b.vec.spline, qknots)
predicted.y.qrcmMMxsplineQseq3 <- t(test.x%*%qrcmMMfitSpline%*%baseVecSplineTestQuantiles)
q.noknots = 4
load(paste("qrcmMMtricepsXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep="")) #qrcmMMfitSpline
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineTestQuantiles <- sapply(qgrid, b.vec.spline, qknots)
predicted.y.qrcmMMxsplineQseq4 <- t(test.x%*%qrcmMMfitSpline%*%baseVecSplineTestQuantiles)
q.noknots = 5
load(paste("qrcmMMtricepsXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep="")) #qrcmMMfitSpline
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineTestQuantiles <- sapply(qgrid, b.vec.spline, qknots)
predicted.y.qrcmMMxsplineQseq5 <- t(test.x%*%qrcmMMfitSpline%*%baseVecSplineTestQuantiles)
q.noknots = 6
load(paste("qrcmMMtricepsXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep="")) #qrcmMMfitSpline
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineTestQuantiles <- sapply(qgrid, b.vec.spline, qknots)
predicted.y.qrcmMMxsplineQseq6 <- t(test.x%*%qrcmMMfitSpline%*%baseVecSplineTestQuantiles)
triceps_qrcmXspline7QuantilePlotDF <- data.frame(qgrid = qgrid, qrcmMMxsplineQlog = exp(predicted.y.qrcmMMxsplineQlog),
                                                 qrcmMMxsplineQseq3 = exp(predicted.y.qrcmMMxsplineQseq3),
                                                 qrcmMMxsplineQseq4 = exp(predicted.y.qrcmMMxsplineQseq4),
                                                 qrcmMMxsplineQseq5 = exp(predicted.y.qrcmMMxsplineQseq5),
                                                 qrcmMMxsplineQseq6 = exp(predicted.y.qrcmMMxsplineQseq6),
                                                 rqXspline = exp(predicted.y.rqXspline))
triceps_quantilePlotXspline7 <- ggplot(triceps_qrcmXspline7QuantilePlotDF, aes(x = qgrid)) + 
  labs(x = "Quantile Order", y = TeX("Predicted $\\,\\hat{y}$")) +
  geom_line(aes(y = qrcmMMxsplineQlog, color = "MMxSplineQlogistic")) + # green
  geom_line(aes(y = qrcmMMxsplineQseq3, color = "MMxSplineQnsSeq3")) + 
  geom_line(aes(y = qrcmMMxsplineQseq4, color = "MMxSplineQnsSeq4")) + 
  geom_line(aes(y = qrcmMMxsplineQseq5, color = "MMxSplineQnsSeq5")) + 
  geom_line(aes(y = qrcmMMxsplineQseq6, color = "MMxSplineQnsSeq6")) + 
  geom_line(aes(y = rqXspline, color = "rqXspline")) + # orange
  scale_color_manual(values = c("#55CC11", "#11AAFF", "#3399EE", "#5577DD", "#7755CC", "#FFAA11"), 
                     guide = guide_legend(title = "Method", label.position = "bottom", nrow = 1)) + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), 
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 10), axis.title.y = element_text(size = 10))
triceps_quantilePlotXspline7
x.noknots = 8 # xknots = seq(0, 1, length = (x.noknots+2))[2:(x.noknots+1)]
xspline = nswrapper(x, x.noknots)
Xspline = cbind(rep(1,n), xspline)
qfit <- rq(y ~ xspline, tau = test.quant)
load(paste("qrcmMMtricepsXsplineSeq", as.character(x.noknots), "qLogN1000_5e-5q999.RData", sep="")) #qrcmMMfit
test.x = colMeans(Xspline)
predicted.y.rqXspline <- t(test.x%*%qfit$coefficients)
predicted.y.qrcmMMxsplineQlog <- t(test.x%*%qrcmMMfit%*%baseVecTestQuantiles) 
q.noknots = 3
load(paste("qrcmMMtricepsXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep="")) #qrcmMMfitSpline
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineTestQuantiles <- sapply(qgrid, b.vec.spline, qknots)
predicted.y.qrcmMMxsplineQseq3 <- t(test.x%*%qrcmMMfitSpline%*%baseVecSplineTestQuantiles)
q.noknots = 4
load(paste("qrcmMMtricepsXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep="")) #qrcmMMfitSpline
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineTestQuantiles <- sapply(qgrid, b.vec.spline, qknots)
predicted.y.qrcmMMxsplineQseq4 <- t(test.x%*%qrcmMMfitSpline%*%baseVecSplineTestQuantiles)
q.noknots = 5
load(paste("qrcmMMtricepsXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep="")) #qrcmMMfitSpline
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineTestQuantiles <- sapply(qgrid, b.vec.spline, qknots)
predicted.y.qrcmMMxsplineQseq5 <- t(test.x%*%qrcmMMfitSpline%*%baseVecSplineTestQuantiles)
q.noknots = 6
load(paste("qrcmMMtricepsXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep="")) #qrcmMMfitSpline
qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
baseVecSplineTestQuantiles <- sapply(qgrid, b.vec.spline, qknots)
predicted.y.qrcmMMxsplineQseq6 <- t(test.x%*%qrcmMMfitSpline%*%baseVecSplineTestQuantiles)
triceps_qrcmXspline8QuantilePlotDF <- data.frame(qgrid = qgrid, qrcmMMxsplineQlog = exp(predicted.y.qrcmMMxsplineQlog),
                                                 qrcmMMxsplineQseq3 = exp(predicted.y.qrcmMMxsplineQseq3),
                                                 qrcmMMxsplineQseq4 = exp(predicted.y.qrcmMMxsplineQseq4),
                                                 qrcmMMxsplineQseq5 = exp(predicted.y.qrcmMMxsplineQseq5),
                                                 qrcmMMxsplineQseq6 = exp(predicted.y.qrcmMMxsplineQseq6),
                                                 rqXspline = exp(predicted.y.rqXspline))
triceps_quantilePlotXspline8 <- ggplot(triceps_qrcmXspline8QuantilePlotDF, aes(x = qgrid)) + 
  labs(x = "Quantile Order", y = TeX("Predicted $\\,\\hat{y}$")) +
  geom_line(aes(y = qrcmMMxsplineQlog, color = "MMxSplineQlogistic")) + # green
  geom_line(aes(y = qrcmMMxsplineQseq3, color = "MMxSplineQnsSeq3")) + 
  geom_line(aes(y = qrcmMMxsplineQseq4, color = "MMxSplineQnsSeq4")) + 
  geom_line(aes(y = qrcmMMxsplineQseq5, color = "MMxSplineQnsSeq5")) + 
  geom_line(aes(y = qrcmMMxsplineQseq6, color = "MMxSplineQnsSeq6")) + 
  geom_line(aes(y = rqXspline, color = "rqXspline")) + # orange
  scale_color_manual(values = c("#55CC11", "#11AAFF", "#3399EE", "#5577DD", "#7755CC", "#FFAA11"), 
                     guide = guide_legend(title = "Method", label.position = "bottom", nrow = 1)) + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), 
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 10), axis.title.y = element_text(size = 10))
triceps_quantilePlotXspline8
setwd(paste(projDirec, "plots/nonparaQuantReg", sep = "/"))
ggarrange(triceps_quantilePlotXspline3, triceps_quantilePlotXspline5, triceps_quantilePlotXspline7, 
          triceps_quantilePlotXspline4, triceps_quantilePlotXspline6, triceps_quantilePlotXspline8,
          labels = c("A", "C", "E", "B", "D", "F"), align = "hv",
          ncol = 3, nrow = 2, common.legend = TRUE, legend = "bottom")
ggsave("triceps_quantilePlotXspline345678small.png", width = 24, height = 16, units = "cm")
triceps_quantilePlotXspline3 <- ggplot(triceps_qrcmXspline3QuantilePlotDF, aes(x = qgrid)) + 
  labs(x = "Quantile Order", y = TeX("Predicted $\\,\\hat{y}$")) +
  geom_line(aes(y = qrcmMMxsplineQlog, color = "MMxSplineQlogistic")) + # green
  geom_line(aes(y = qrcmMMxsplineQseq3, color = "MMxSplineQnsSeq3")) + 
  geom_line(aes(y = qrcmMMxsplineQseq4, color = "MMxSplineQnsSeq4")) + 
  geom_line(aes(y = qrcmMMxsplineQseq5, color = "MMxSplineQnsSeq5")) + 
  geom_line(aes(y = qrcmMMxsplineQseq6, color = "MMxSplineQnsSeq6")) + 
  geom_line(aes(y = rqXspline, color = "rqXspline")) + # orange
  scale_color_manual(values = c("#55CC11", "#11AAFF", "#3399EE", "#5577DD", "#7755CC", "#FFAA11"), 
                     guide = guide_legend(title = "Method", label.position = "bottom", nrow = 2)) + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), 
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 10), axis.title.y = element_text(size = 10))
triceps_quantilePlotXspline4 <- ggplot(triceps_qrcmXspline4QuantilePlotDF, aes(x = qgrid)) + 
  labs(x = "Quantile Order", y = TeX("Predicted $\\,\\hat{y}$")) +
  geom_line(aes(y = qrcmMMxsplineQlog, color = "MMxSplineQlogistic")) + # green
  geom_line(aes(y = qrcmMMxsplineQseq3, color = "MMxSplineQnsSeq3")) + 
  geom_line(aes(y = qrcmMMxsplineQseq4, color = "MMxSplineQnsSeq4")) + 
  geom_line(aes(y = qrcmMMxsplineQseq5, color = "MMxSplineQnsSeq5")) + 
  geom_line(aes(y = qrcmMMxsplineQseq6, color = "MMxSplineQnsSeq6")) + 
  geom_line(aes(y = rqXspline, color = "rqXspline")) + # orange
  scale_color_manual(values = c("#55CC11", "#11AAFF", "#3399EE", "#5577DD", "#7755CC", "#FFAA11"), 
                     guide = guide_legend(title = "Method", label.position = "bottom", nrow = 2)) + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), 
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 10), axis.title.y = element_text(size = 10))
triceps_quantilePlotXspline5 <- ggplot(triceps_qrcmXspline5QuantilePlotDF, aes(x = qgrid)) + 
  labs(x = "Quantile Order", y = TeX("Predicted $\\,\\hat{y}$")) +
  geom_line(aes(y = qrcmMMxsplineQlog, color = "MMxSplineQlogistic")) + # green
  geom_line(aes(y = qrcmMMxsplineQseq3, color = "MMxSplineQnsSeq3")) + 
  geom_line(aes(y = qrcmMMxsplineQseq4, color = "MMxSplineQnsSeq4")) + 
  geom_line(aes(y = qrcmMMxsplineQseq5, color = "MMxSplineQnsSeq5")) + 
  geom_line(aes(y = qrcmMMxsplineQseq6, color = "MMxSplineQnsSeq6")) + 
  geom_line(aes(y = rqXspline, color = "rqXspline")) + # orange
  scale_color_manual(values = c("#55CC11", "#11AAFF", "#3399EE", "#5577DD", "#7755CC", "#FFAA11"), 
                     guide = guide_legend(title = "Method", label.position = "bottom", nrow = 2)) + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), 
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 10), axis.title.y = element_text(size = 10))
triceps_quantilePlotXspline6 <- ggplot(triceps_qrcmXspline6QuantilePlotDF, aes(x = qgrid)) + 
  labs(x = "Quantile Order", y = TeX("Predicted $\\,\\hat{y}$")) +
  geom_line(aes(y = qrcmMMxsplineQlog, color = "MMxSplineQlogistic")) + # green
  geom_line(aes(y = qrcmMMxsplineQseq3, color = "MMxSplineQnsSeq3")) + 
  geom_line(aes(y = qrcmMMxsplineQseq4, color = "MMxSplineQnsSeq4")) + 
  geom_line(aes(y = qrcmMMxsplineQseq5, color = "MMxSplineQnsSeq5")) + 
  geom_line(aes(y = qrcmMMxsplineQseq6, color = "MMxSplineQnsSeq6")) + 
  geom_line(aes(y = rqXspline, color = "rqXspline")) + # orange
  scale_color_manual(values = c("#55CC11", "#11AAFF", "#3399EE", "#5577DD", "#7755CC", "#FFAA11"), 
                     guide = guide_legend(title = "Method", label.position = "bottom", nrow = 2)) + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), 
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 10), axis.title.y = element_text(size = 10))
triceps_quantilePlotXspline7 <- ggplot(triceps_qrcmXspline7QuantilePlotDF, aes(x = qgrid)) + 
  labs(x = "Quantile Order", y = TeX("Predicted $\\,\\hat{y}$")) +
  geom_line(aes(y = qrcmMMxsplineQlog, color = "MMxSplineQlogistic")) + # green
  geom_line(aes(y = qrcmMMxsplineQseq3, color = "MMxSplineQnsSeq3")) + 
  geom_line(aes(y = qrcmMMxsplineQseq4, color = "MMxSplineQnsSeq4")) + 
  geom_line(aes(y = qrcmMMxsplineQseq5, color = "MMxSplineQnsSeq5")) + 
  geom_line(aes(y = qrcmMMxsplineQseq6, color = "MMxSplineQnsSeq6")) + 
  geom_line(aes(y = rqXspline, color = "rqXspline")) + # orange
  scale_color_manual(values = c("#55CC11", "#11AAFF", "#3399EE", "#5577DD", "#7755CC", "#FFAA11"), 
                     guide = guide_legend(title = "Method", label.position = "bottom", nrow = 2)) + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), 
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 10), axis.title.y = element_text(size = 10))
triceps_quantilePlotXspline8 <- ggplot(triceps_qrcmXspline8QuantilePlotDF, aes(x = qgrid)) + 
  labs(x = "Quantile Order", y = TeX("Predicted $\\,\\hat{y}$")) +
  geom_line(aes(y = qrcmMMxsplineQlog, color = "MMxSplineQlogistic")) + # green
  geom_line(aes(y = qrcmMMxsplineQseq3, color = "MMxSplineQnsSeq3")) + 
  geom_line(aes(y = qrcmMMxsplineQseq4, color = "MMxSplineQnsSeq4")) + 
  geom_line(aes(y = qrcmMMxsplineQseq5, color = "MMxSplineQnsSeq5")) + 
  geom_line(aes(y = qrcmMMxsplineQseq6, color = "MMxSplineQnsSeq6")) + 
  geom_line(aes(y = rqXspline, color = "rqXspline")) + # orange
  scale_color_manual(values = c("#55CC11", "#11AAFF", "#3399EE", "#5577DD", "#7755CC", "#FFAA11"), 
                     guide = guide_legend(title = "Method", label.position = "bottom", nrow = 2)) + 
  theme(legend.title = element_text(face = "bold"), legend.key = element_blank(), 
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        axis.title.x = element_text(size = 10), axis.title.y = element_text(size = 10))
ggarrange(triceps_quantilePlotXspline3, triceps_quantilePlotXspline4, 
          triceps_quantilePlotXspline5, triceps_quantilePlotXspline6,
          triceps_quantilePlotXspline7, triceps_quantilePlotXspline8,
          labels = c("A", "B", "C", "D", "E", "F"), align = "hv",
          ncol = 2, nrow = 3, common.legend = TRUE, legend = "bottom")
ggsave("triceps_quantilePlotXspline345678.png", width = 16, height = 24, units = "cm")



==> supp/nonparametric_quantile_regression/tricepsXspline.R <==
rm(list=ls())
library(splines)
#library(quantreg)
# wd = "C:/Users/annie/OneDrive - National University of Singapore/Documents/PhD/research/FYP github repos/MMquantreg/datasets"
# setwd(wd)
file = read.csv("triceps.csv")
n <- nrow(file)
x <- file$age #min(x) 0.26; max(x) 51.75
y <- file$lntriceps
nswrapper <- function(x, noknots){ 
  # evaluate natural spline basis functions at x(a vector); knots equally spaced here
  mini = min(x)
  maxi = max(x)
  knots = seq(mini, maxi, length = noknots+2)
  inner.knots = knots[2:(noknots+1)]
  result = ns(x, Boundary.knots = c(mini,maxi), knots = inner.knots)
  matrix(as.numeric(result), nrow = length(x), ncol = noknots+1)
}
b.vec <- function(q){
  c(1, log(q), log(1-q)) 
}### base functions of q; length(b.vec(q)) = h
qrcmMM <- function(y, X, epsilon, quantiles, N){
  k = length(quantiles) # number of quantiles
  h = 3 #length of b.vec, i.e. number of base functions of q
  p = ncol(X) #(1+4) one intercept, 4 explanatory variables
  n = length(y)
  theta.ini = rep(1,p*h) 
  theta = theta.ini 
  for (t in 0:N){
    sum.matrix = matrix(0,h*p,h*p)
    sum.vector = rep(0,h*p)
    for (a in 1:k){
      q = quantiles[a]
      D_a <- kronecker(t(b.vec(q)), X)
      r = y - D_a%*%theta #n by 1 vector r_a^t
      W = diag(as.numeric(1/(abs(r)+epsilon))) # n by n diagonal matrix with positive entries W_a^t
      sum.matrix = sum.matrix + t(D_a)%*%W%*%D_a
      sum.vector = sum.vector + t(D_a)%*%W%*%y+(4*q-2)*colSums(D_a)/2
    }
    theta.new = solve(sum.matrix)%*%sum.vector
    theta = theta.new
    t = t+1
  }
  final.theta = matrix(theta, nrow=p, ncol=h)
  colnames(final.theta) = c("1", "ln(q)", "ln(1-q)")
  return(final.theta)
}
b.vec.spline <- function(q, knots){
  h = length(knots)
  qlast = knots[h]
  qseclast = knots[h-1]
  result = c(1, q)
  for (i in 1:(h-2)) {
    knot = knots[i]
    result = c(result, 
               (q>knot)*(q-knot)^3 - (q>qseclast)*(q-qseclast)^3*(qlast-knot)/(qlast-qseclast) +
                 (q>qlast)*(q-qlast)^3*(qseclast-knot)/(qlast-qseclast) )
  }
  return(result)
}### base functions of q; length(b.vec(q, knots)) = h
qrcmMMspline <- function(y, X, epsilon, quantiles, N, knots){
  k = length(quantiles) # number of quantiles
  h = length(knots) #length of b.vec, i.e. number of base functions of q
  p = ncol(X) #(1+4) one intercept, 4 explanatory variables
  n = length(y)
  theta.ini = rep(1,p*h) 
  theta = theta.ini 
  for (t in 0:N){
    sum.matrix = matrix(0,h*p,h*p)
    sum.vector = rep(0,h*p)
    for (a in 1:k){
      q = quantiles[a]
      D_a <- kronecker(t(b.vec.spline(q, knots)), X)
      r = y - D_a%*%theta #n by 1 vector r_a^t
      W = diag(as.numeric(1/(abs(r)+epsilon))) # n by n diagonal matrix with positive entries W_a^t
      sum.matrix = sum.matrix + t(D_a)%*%W%*%D_a
      sum.vector = sum.vector + t(D_a)%*%W%*%y+(4*q-2)*colSums(D_a)/2
    }
    theta.new = solve(sum.matrix)%*%sum.vector
    theta = theta.new
    t = t+1
  }
  final.theta = matrix(theta, nrow=p, ncol=h)
  colnames(final.theta)= c("1", "q", paste("S_", as.character(1:(h-2)), "(q)", sep=""))
  return(final.theta)
}

test.quant = seq(0.001, 0.999, by = 0.001)
x.noknots.vector = 3:8; q.noknots.vector = 4:6
for(x.noknots in x.noknots.vector){
  print(paste("x.noknots = ", x.noknots, sep = ""))
  xspline = nswrapper(x, x.noknots)
  Xspline = cbind(rep(1,n), xspline)
  print("q logistic")
  qrcmMMfit <- qrcmMM(y, Xspline, 5e-5, test.quant, 1000)
  save(qrcmMMfit, file = paste("qrcmMMtricepsXsplineSeq", as.character(x.noknots), "qLogN1000_5e-5q999.RData", sep=""))
  # qfit <- rq(y ~ xspline, tau = test.quant)
  # save(qfit$coefficients, file = paste("rqCoef999tricepsXspline", as.character(x.noknots), "seq.RData", sep=""))
  for(q.noknots in q.noknots.vector){
    print(paste("q spline with q.noknots = ", q.noknots, sep = ""))
    qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)]
    qrcmMMfitSpline <- qrcmMMspline(y, Xspline, 5e-5, test.quant, 1000, qknots)
    save(qrcmMMfitSpline, file = paste("qrcmMMtricepsXsplineSeq", as.character(x.noknots), "qSeq", as.character(q.noknots), "N1000_5e-5q999.RData", sep=""))
  }
}


==> supp/nonparametric_quantile_regression/tricepsXsplineCV.R <==
rm(list=ls())
library(splines)
# wd = "C:/Users/annie/OneDrive - National University of Singapore/Documents/PhD/research/FYP github repos/MMquantreg/datasets"
# setwd(wd)
file = read.csv("triceps.csv")
n <- nrow(file)
x <- file$age #min(x) 0.26; max(x) 51.75
y <- file$lntriceps
nswrapper <- function(x, noknots){ 
  # evaluate natural spline basis functions at x(a vector); knots equally spaced here
  mini = min(x)
  maxi = max(x)
  knots = seq(mini, maxi, length = noknots+2)
  inner.knots = knots[2:(noknots+1)]
  result = ns(x, Boundary.knots = c(mini,maxi), knots = inner.knots)
  matrix(as.numeric(result), nrow = length(x), ncol = noknots+1)
}
b.vec <- function(q){
  c(1, log(q), log(1-q)) 
}### base functions of q; length(b.vec(q)) = h = 3
b.vec.spline <- function(q, knots){
  h = length(knots)
  qlast = knots[h]
  qseclast = knots[h-1]
  result = c(1, q)
  for (i in 1:(h-2)) {
    knot = knots[i]
    result = c(result, 
               (q>knot)*(q-knot)^3 - (q>qseclast)*(q-qseclast)^3*(qlast-knot)/(qlast-qseclast) +
                 (q>qlast)*(q-qlast)^3*(qseclast-knot)/(qlast-qseclast) )
  }
  return(result)
}### base functions of q; length(b.vec(q, knots)) = h
qrcmMM <- function(y, X, epsilon, quantiles, N){
  k = length(quantiles) # number of quantiles
  h = 3 #length of b.vec, i.e. number of base functions of q
  p = ncol(X) #(1+4) one intercept, 4 explanatory variables
  n = length(y)
  theta.ini = rep(1,p*h) 
  theta = theta.ini 
  for (t in 0:N){
    sum.matrix = matrix(0,h*p,h*p)
    sum.vector = rep(0,h*p)
    for (a in 1:k){
      q = quantiles[a]
      D_a <- kronecker(t(b.vec(q)), X)
      r = y - D_a%*%theta #n by 1 vector r_a^t
      W = diag(as.numeric(1/(abs(r)+epsilon))) # n by n diagonal matrix with positive entries W_a^t
      sum.matrix = sum.matrix + t(D_a)%*%W%*%D_a
      sum.vector = sum.vector + t(D_a)%*%W%*%y+(4*q-2)*colSums(D_a)/2
    }
    theta.new = solve(sum.matrix)%*%sum.vector
    theta = theta.new
    t = t+1
  }
  final.theta = matrix(theta, nrow=p, ncol=h)
  colnames(final.theta) = c("1", "ln(q)", "ln(1-q)")
  return(final.theta)
}
qrcmMMspline <- function(y, X, epsilon, quantiles, N, knots){
  k = length(quantiles) # number of quantiles
  h = length(knots) #length of b.vec, i.e. number of base functions of q
  p = ncol(X) #(1+4) one intercept, 4 explanatory variables
  n = length(y)
  theta.ini = rep(1,p*h) 
  theta = theta.ini 
  for (t in 0:N){
    sum.matrix = matrix(0,h*p,h*p)
    sum.vector = rep(0,h*p)
    for (a in 1:k){
      q = quantiles[a]
      D_a <- kronecker(t(b.vec.spline(q, knots)), X)
      r = y - D_a%*%theta #n by 1 vector r_a^t
      W = diag(as.numeric(1/(abs(r)+epsilon))) # n by n diagonal matrix with positive entries W_a^t
      sum.matrix = sum.matrix + t(D_a)%*%W%*%D_a
      sum.vector = sum.vector + t(D_a)%*%W%*%y+(4*q-2)*colSums(D_a)/2
    }
    theta.new = solve(sum.matrix)%*%sum.vector
    theta = theta.new
    t = t+1
  }
  final.theta = matrix(theta, nrow=p, ncol=h)
  colnames(final.theta)= c("1", "q", paste("S_", as.character(1:(h-2)), "(q)", sep=""))
  return(final.theta)
}
CV_kfold.XsplineQlog <- function(x.noknots, y, x, quants, k=10, NqrcmMM=1000){#xknots equally spaced
  print(paste("x.noknots = ", x.noknots, sep = ""))
  print("q logistic")
  n = length(y) 
  qrcmMMqvec <- seq(0.001, 0.999, length = 999) # for fitting qrcmMM models
  baseVecTestQuantiles <- sapply(quants, b.vec)
  xspline = nswrapper(x, x.noknots)
  Xspline = cbind(rep(1,n), xspline)
  folds <- cut(seq(1, n), breaks = k, labels = FALSE)
  set.seed(97)
  rmNumbers <- rnorm(n)
  rmRanks = rank(rmNumbers)
  lossCV = 0
  for(i in 1:k){
    print(paste("subgroup = ", i, " out of ", k, "-fold Cross Validation", sep = ""))
    testIndexes =  which(rmRanks %in% which(folds==i))
    qrcmMMfit <- qrcmMM(y[-testIndexes], Xspline[-testIndexes,], 5e-5, qrcmMMqvec, NqrcmMM)
    ytest = y[testIndexes]
    xtest = Xspline[testIndexes,] #ni = length(testIndexes); quants is seq(0.1,0.9,length=9) here in this example
    q.matrix = mapply(rep, quants, length(testIndexes)) #ni by 9;every row the same seq(0.1,0.9,length=9)
    ymat = t(mapply(rep, ytest, length(quants))) #ni by 9(9 quantiles); every column the same
    res = ymat - xtest%*%qrcmMMfit%*%baseVecTestQuantiles #ni by 9
    res.positive <- pmax(res, 0)
    res.negative <- -pmin(res,0)
    loss = res.positive*q.matrix + res.negative*(1-q.matrix)
    lossCV = lossCV + sum(loss)
    print(paste("current sum of CV loss = ", lossCV, " for this qrcmMMxspline model", sep = ""))
  }
  return(lossCV)
}
CV_kfold.XsplineQspline <- function(x.noknots, q.noknots, y, x, quants, k=10, NqrcmMM=1000){# xknots, qknots equally spaced
  print(paste("x.noknots = ", x.noknots, sep = ""))
  print(paste("q spline with q.noknots = ", q.noknots, sep = ""))
  n = length(y) 
  qknots = seq(0, 1, length = (q.noknots+2))[2:(q.noknots+1)] # knots for q (equally spaced)
  qrcmMMqvec <- seq(0.001, 0.999, length = 999) # for fitting qrcmMM models
  baseVecSplineTestQuantiles <- sapply(quants, b.vec.spline, qknots)
  xspline = nswrapper(x, x.noknots)
  Xspline = cbind(rep(1,n), xspline)
  folds <- cut(seq(1, n), breaks = k, labels = FALSE)
  set.seed(97)
  rmNumbers <- rnorm(n)
  rmRanks = rank(rmNumbers)
  lossCV = 0
  for(i in 1:k){
    print(paste("subgroup = ", i, " out of ", k, "-fold Cross Validation", sep = ""))
    testIndexes =  which(rmRanks %in% which(folds==i))
    qrcmMMfitSpline <- qrcmMMspline(y[-testIndexes], Xspline[-testIndexes,], 5e-5, qrcmMMqvec, NqrcmMM, qknots)
    ytest = y[testIndexes]
    xtest = Xspline[testIndexes,] #ni = length(testIndexes); quants is seq(0.1,0.9,length=9) here in this example
    q.matrix = mapply(rep, quants, length(testIndexes)) #ni by 9;every row the same seq(0.1,0.9,length=9)
    ymat = t(mapply(rep, ytest, length(quants))) #ni by 9(9 quantiles); every column the same
    res = ymat - xtest%*%qrcmMMfitSpline%*%baseVecSplineTestQuantiles #ni by 9
    res.positive <- pmax(res, 0)
    res.negative <- -pmin(res,0)
    loss = res.positive*q.matrix + res.negative*(1-q.matrix)
    lossCV = lossCV + sum(loss)
    print(paste("current sum of CV loss = ", lossCV, " for this qrcmMMxspline model", sep = ""))
  }
  return(lossCV)
}
loss.quants <- seq(0.1, 0.9, length = 9) # quantiles to be summed over in the CV loss function
############## the candidate knots choices for x equally spaced (x spline q log / q seq with equally spaced knots) ##############
x.noknots.vector = 3:8; q.noknots.vector <- 3:6
tricepsCVxseqQlog <- sapply(x.noknots.vector, CV_kfold.XsplineQlog, y, x, loss.quants)
save(tricepsCVxseqQlog, file = "tricepsCVxseq345678qlog.RData")
tricepsCVxseqQseq3 <- sapply(x.noknots.vector, CV_kfold.XsplineQspline, 3, y, x, loss.quants)
save(tricepsCVxseqQseq3, file = "tricepsCVxseq345678qseq3.RData")
tricepsCVxseqQseq4 <- sapply(x.noknots.vector, CV_kfold.XsplineQspline, 4, y, x, loss.quants)
save(tricepsCVxseqQseq4, file = "tricepsCVxseq345678qseq4.RData")
tricepsCVxseqQseq5 <- sapply(x.noknots.vector, CV_kfold.XsplineQspline, 5, y, x, loss.quants)
save(tricepsCVxseqQseq5, file = "tricepsCVxseq345678qseq5.RData")
tricepsCVxseqQseq6 <- sapply(x.noknots.vector, CV_kfold.XsplineQspline, 6, y, x, loss.quants)
save(tricepsCVxseqQseq6, file = "tricepsCVxseq345678qseq6.RData")

==> supp/nonparametric_quantile_regression/try_ns.R <==
rm(list=ls())
library(splines)
b.vec <- function(q, knots){
  h = length(knots)
  qlast = knots[h]
  qseclast = knots[h-1]
  result = c(1, q)
  for (i in 1:(h-2)) {
    knot = knots[i]
    result = c(result, 
               (q>knot)*(q-knot)^3 - (q>qseclast)*(q-qseclast)^3*(qlast-knot)/(qlast-qseclast) +
                 (q>qlast)*(q-qlast)^3*(qseclast-knot)/(qlast-qseclast) )
  }
  return(result)
}### base functions of q; length(b.vec(q, knots)) = h
innerknots = c(0.2,0.5,0.8)
set.seed(97)
x = runif(100)
B = ns(x, Boundary.knots = c(0,1), knots = c(0.2,0.5,0.8))
Bns = cbind(rep(1,100),B)
Bhess = t(sapply(x,b.vec,c(0,0.2,0.5,0.8,1)))
coefns = c(1,2,3,4,5) 
temp = sweep(Bns,2,coefns,`*`)
y = rowSums(temp)

coefhess.est = lm(y~Bhess[,-1])$coefficients
coefhess.est
yhat.hess = rowSums(sweep(Bhess,2,coefhess.est,`*`))

plot(x,y)
points(x,yhat.hess,col="blue")
max(abs(y - yhat.hess)) # 1.354472e-14


==> supp/regularized_quantile_regression/lasso_econ.R <==
rm(list=ls())
library(tidyverse)
# projDirec <- "C:/Users/annie/OneDrive - National University of Singapore/Documents/PhD/research/FYP github repos/MMquantreg"
# setwd(paste(projDirec, "datasets", "qMMlasso", sep = "/"))
data <- read.csv("unemployment.csv")  
data = data[-nrow(data),]
data = data[min(which(rowSums(is.na(data))==0)):nrow(data),] # from 1992.1.1 to 2020.11.1 monthly
#str(data); any(is.na(data))#FALSE
y = data$UNRATE
n = length(y)
X1 = as.matrix(select(data, -DATE, -UNRATE))
p = ncol(X1)+1 #including intercept 11
X1 = scale(X1) 
X = cbind(rep(1,n),X1)
qMMlasso <- function(y, X, quantiles, epsilon = 1e-6, epsilon2 = 1e-8, N = 10000, Nopt = 100000, thres = 1e-5){ 
  #N: number of iterations;  Nopt: number of iterations to fit using lambda.opt 
  #thres: count components of the parameter vector as 0 if abs < thres
  n = length(y); p = ncol(X) #(1+(p-1)) one intercept, (p-1) explanatory variables
  numq = length(quantiles)
  result = matrix(0, p, numq) # the betas we get from MM
  lambda.opt = rep(0, numq) # optimal lambdas for each q
  for(qi in 1:numq){
    q = quantiles[qi]
    print(paste0("q = ", q))
    qfit <- rq(y~X[,-1], tau = q)
    beta.tilde = qfit$coefficients #unpenalized estimator at a given q
    d = rep(4*q-2, n) # n by 1 vector
    lambdas = seq(0, 1, by=0.01)[-1] # candidate choices for the regularization parameter between (0,1)
    BIClike.vec = rep(0, length(lambdas))
    for (iLambda in 1:length(lambdas)){
      print(paste0("lambda", iLambda))
      lambda = lambdas[iLambda]
      beta.ini = rep(0,p)
      beta_k = beta.ini # p by 1
      for (k in 0:N){
        r_k = y - X%*%beta_k #n by 1 vector; residual based on current beta
        A = diag(as.numeric(1/(abs(r_k)+epsilon))) #n by n diagnal matrix
        V = diag(as.numeric(1/(abs(beta_k)+epsilon2)/abs(beta.tilde)))
        V[1,1] = 0
        beta.new = (solve(t(X)%*%A%*%X+lambda*2*V))%*%(t(X)%*%A%*%y+t(X)%*%d/2)
        beta_k = beta.new
        k = k+1
      }
      SlambdaCount = sum(abs(beta.new[-1])>thres) #|S_{\lambda}| 
      sigmahat = mean((y-X%*%beta.new)*q - (y-X%*%beta.new)*((y-X%*%beta.new)<0))
      BIClike.vec[iLambda] = log(sigmahat) + SlambdaCount*log(n)/2/n
    }
    lambda = lambdas[which.min(BIClike.vec)] #optimal lambda according to BIClike criterion
    lambda.opt[qi] = lambda
    beta.ini = rep(0,p)
    beta_k = beta.ini # p by 1
    for (k in 0:Nopt){
      print(paste0("with optimal lambda: Iteration ", k))
      r_k = y - X%*%beta_k #n by 1 vector; residual based on current beta
      A = diag(as.numeric(1/(abs(r_k)+epsilon))) #n by n diagnal matrix
      V = diag(as.numeric(1/(abs(beta_k)+epsilon2)/abs(beta.tilde)))
      V[1,1] = 0
      beta.new = (solve(t(X)%*%A%*%X+lambda*2*V))%*%(t(X)%*%A%*%y+t(X)%*%d/2)
      beta_k = beta.new
      k = k+1
    }
    if (qi==1) result = beta.new 
    else result = cbind(result, beta.new)
  }
  colnam = paste("q = ", as.character(quantiles), sep="")
  colnames(result)= colnam
  rownames(result)[1] = "intercept"
  fit = list(coef=result, optimal.lambda = lambda.opt)
  return(fit)
}
test.quant <- c(0.1,0.25,0.5,0.75,0.9)
mmlassoFit <- qMMlasso(y, X, test.quant)
save(mmlassoFit, file = "MMlassoEcon.RData")

rm(list=ls())
library(quantreg)
library(tidyverse)
library(xtable)
projDirec <- "C:/Users/annie/OneDrive - National University of Singapore/Documents/PhD/research/FYP github repos/MMquantreg"
setwd(paste(projDirec, "datasets", "qMMlasso", sep = "/"))
data <- read.csv("unemployment.csv")  
data = data[-nrow(data),]
data = data[min(which(rowSums(is.na(data))==0)):nrow(data),] # from 1992.1.1 to 2020.11.1 monthly
#str(data); any(is.na(data))#FALSE
y = data$UNRATE
n = length(y)
X1 = as.matrix(select(data, -DATE, -UNRATE))
p = ncol(X1)+1 #including intercept 11
X1 = scale(X1) 
X = cbind(rep(1,n), X1)
test.quant <- c(0.1,0.25,0.5,0.75,0.9)
setwd(paste(projDirec, "regularized and monotone quantile regression", sep = "/"))
load("MMlassoEcon.RData")
opt.lambda <- mmlassoFit$optimal.lambda    
coefs = mmlassoFit$coef[-1,] # exclude fitted coefficients for the intercept
order.mat <- apply(-abs(coefs),2,order)
abs.sorted.coefs <- matrix(0,nrow(coefs),length(test.quant))
for(iQ in 1:length(test.quant)) abs.sorted.coefs[,iQ]=coefs[order.mat[,iQ],iQ]
latexNames <- paste("q = ", as.character(test.quant), sep="")
colnames(abs.sorted.coefs) = latexNames
setwd("lassoResults")
xt = xtable(data.frame((abs.sorted.coefs)), digits = 5)
names(xt) = latexNames
latex <- print.xtable(xt, print.results = FALSE, scalebox = 0.65)
writeLines(
  c(
    "\\documentclass[11pt]{article}",
    "\\usepackage{graphicx}",
    "\\begin{document}",
    "\\thispagestyle{empty}",
    latex,
    "\\end{document}"
  ),
  "econ_lasso_coefsOrdered.tex"
)
tools::texi2pdf("table.tex", clean = TRUE)
xt = xtable(data.frame((abs.sorted.coefs)), digits = -2)
names(xt) = latexNames
latex <- print.xtable(xt, print.results = FALSE, scalebox = 0.65)
writeLines(
  c(
    "\\documentclass[11pt]{article}",
    "\\usepackage{graphicx}",
    "\\begin{document}",
    "\\thispagestyle{empty}",
    latex,
    "\\end{document}"
  ),
  "econ_lasso_coefsOrdered-2.tex"
)
tools::texi2pdf("table.tex", clean = TRUE)
xt = xtable(data.frame(order.mat))
names(xt) = latexNames
latex <- print.xtable(xt, print.results = FALSE, scalebox = 0.65)
writeLines(
  c(
    "\\documentclass[11pt]{article}",
    "\\usepackage{graphicx}",
    "\\begin{document}",
    "\\thispagestyle{empty}",
    latex,
    "\\end{document}"
  ),
  "econ_lasso_ordering.tex"
)
tools::texi2pdf("table.tex", clean = TRUE)
###################### compare with rq.fit.lasso ######################
test.quant = c(0.1,0.25,0.5,0.75,0.9)
rqlasso <- matrix(0,p,length(test.quant))
colnames(rqlasso) = latexNames
for(iQ in 1: length(test.quant)){
  q = test.quant[iQ]
  qfit <- rq(y~X1, tau = q)
  beta.tilde = qfit$coefficients 
  rqlassoFit <- rq.fit.lasso(X,y,tau=q,lambda=c(0,opt.lambda[iQ]/abs(beta.tilde[-1])))
  rqlasso[,iQ] = rqlassoFit$coefficients
}
round(cbind(mmlassoFit$coef, rqlasso), digits = 5)
df <- data.frame(cbind(mmlassoFit$coef[,1], rqlasso[,1],
                       mmlassoFit$coef[,2], rqlasso[,2],
                       mmlassoFit$coef[,3], rqlasso[,3]),
                       mmlassoFit$coef[,4], rqlasso[,4],
                       mmlassoFit$coef[,5], rqlasso[,5])
xt = xtable(df, digits = 5)
latex <- print.xtable(xt, print.results = FALSE, scalebox = 0.65)
writeLines(
  c(
    "\\documentclass[11pt]{article}",
    "\\usepackage{graphicx}",
    "\\begin{document}",
    "\\thispagestyle{empty}",
    latex,
    "\\end{document}"
  ),
  "econ_rqfitLassoVSmm.tex"
)
tools::texi2pdf("table.tex", clean = TRUE)
xt = xtable(df, digits = -5)
latex <- print.xtable(xt, print.results = FALSE, scalebox = 0.65)
writeLines(
  c(
    "\\documentclass[11pt]{article}",
    "\\usepackage{graphicx}",
    "\\begin{document}",
    "\\thispagestyle{empty}",
    latex,
    "\\end{document}"
  ),
  "econ_rqfitLassoVSmm-5.tex"
)
tools::texi2pdf("table.tex", clean = TRUE)

==> supp/regularized_quantile_regression/lasso_forestFire.R <==
rm(list=ls())
library(tidyverse)
# projDirec <- "C:/Users/annie/OneDrive - National University of Singapore/Documents/PhD/research/FYP github repos/MMquantreg"
# setwd(paste(projDirec, "datasets", "qMMlasso", sep = "/"))
data <- read.csv("forestfires.csv", header=T)
data <- filter(data, area != 0)  
data <- data %>% mutate(month = as.numeric(factor(data$month, levels = c("jan","feb","mar","apr","may","jun","jul","aug","sep","oct","nov","dec"))),
         day = as.numeric(factor(data$day, levels = c("mon","tue","wed","thu","fri","sat","sun"))))
y = log(data$area+0.1)
n = length(y); p = ncol(data) #including intercept
X1 <- as.matrix(select(data, -area)) #last column of data is area
X1 = scale(X1) 
X = cbind(rep(1,n),X1)
qMMlasso <- function(y, X, quantiles, epsilon = 1e-6, epsilon2 = 1e-8, N = 10000, Nopt = 100000, thres = 1e-5){ 
  #N: number of iterations;  Nopt: number of iterations to fit using lambda.opt 
  #thres: count components of the parameter vector as 0 if abs < thres
  n = length(y); p = ncol(X) #(1+(p-1)) one intercept, (p-1) explanatory variables
  numq = length(quantiles)
  result = matrix(0,p,numq) # the betas we get from MM
  lambda.opt = rep(0,numq) # optimal lambdas for each q
  for(qi in 1:numq){
    q = quantiles[qi]
    print(paste0("q = ", q))
    qfit <- rq(y~X[,-1], tau = q)
    beta.tilde = qfit$coefficients #unpenalized estimator at a given q
    d = rep(4*q-2,n) # n by 1 vector
    lambdas = seq(0, 1, by=0.01)[-1] # candidate choices for the regularization parameter between (0,1)
    BIClike.vec = rep(0,length(lambdas))
    for (iLambda in 1:length(lambdas)){
      print(paste0("lambda", iLambda))
      lambda = lambdas[iLambda]
      beta.ini = rep(0,p)
      beta_k = beta.ini # p by 1
      for (k in 0:N){
        r_k = y - X%*%beta_k #n by 1 vector; residual based on current beta
        A = diag(as.numeric(1/(abs(r_k)+epsilon))) #n by n diagnal matrix
        V = diag(as.numeric(1/(abs(beta_k)+epsilon2)/abs(beta.tilde)))
        V[1,1] = 0
        beta.new = (solve(t(X)%*%A%*%X+lambda*2*V))%*%(t(X)%*%A%*%y+t(X)%*%d/2)
        beta_k = beta.new
        k = k+1
      }
      SlambdaCount = sum(abs(beta.new[-1])>thres) #|S_{\lambda}| 
      sigmahat = mean((y-X%*%beta.new)*q - (y-X%*%beta.new)*((y-X%*%beta.new)<0))
      BIClike.vec[iLambda] = log(sigmahat) + SlambdaCount*log(n)/2/n
    }
    lambda = lambdas[which.min(BIClike.vec)] #optimal lambda according to BIClike criterion
    lambda.opt[qi] = lambda
    beta.ini = rep(0,p)
    beta_k = beta.ini # p by 1
    for (k in 0:Nopt){
      print(paste0("with optimal lambda: Iteration ", k))
      r_k = y - X%*%beta_k #n by 1 vector; residual based on current beta
      A = diag(as.numeric(1/(abs(r_k)+epsilon))) #n by n diagnal matrix
      V = diag(as.numeric(1/(abs(beta_k)+epsilon2)/abs(beta.tilde)))
      V[1,1] = 0
      beta.new = (solve(t(X)%*%A%*%X+lambda*2*V))%*%(t(X)%*%A%*%y+t(X)%*%d/2)
      beta_k = beta.new
      k = k+1
    }
    if (qi==1) result = beta.new 
    else result = cbind(result, beta.new)
  }
  colnam = paste("q = ", as.character(quantiles), sep="")
  colnames(result)= colnam
  rownames(result)[1] = "intercept"
  fit = list(coef=result, optimal.lambda = lambda.opt)
  return(fit)
}
test.quant = c(0.1,0.25,0.5,0.75,0.9)
mmlassoFit <- qMMlasso(y, X, test.quant)
save(mmlassoFit, file = "MMlassoForestFire.RData")


rm(list=ls())
library(quantreg)
library(tidyverse)
library(xtable)
projDirec <- "C:/Users/annie/OneDrive - National University of Singapore/Documents/PhD/research/FYP github repos/MMquantreg"
setwd(paste(projDirec, "datasets", "qMMlasso", sep = "/"))
data <- read.csv("forestfires.csv", header=T)
data <- filter(data, area != 0)  
data <- data %>% mutate(month = as.numeric(factor(data$month, levels = c("jan","feb","mar","apr","may","jun","jul","aug","sep","oct","nov","dec"))),
                        day = as.numeric(factor(data$day, levels = c("mon","tue","wed","thu","fri","sat","sun"))))
y = log(data$area+0.1)
n = length(y); p = ncol(data) #including intercept
X1 <- as.matrix(select(data, -area)) #last column of data is area
X1 = scale(X1) 
X = cbind(rep(1,n), X1)
test.quant <- c(0.1,0.25,0.5,0.75,0.9)
setwd(paste(projDirec, "regularized and monotone quantile regression", sep = "/"))
load("MMlassoForestFire.RData")
opt.lambda <- mmlassoFit$optimal.lambda    
coefs = mmlassoFit$coef[-1,] # exclude fitted coefficients for the intercept
order.mat <- apply(-abs(coefs),2,order)
abs.sorted.coefs <- matrix(0,nrow(coefs),length(test.quant))
for(iQ in 1:length(test.quant)) abs.sorted.coefs[,iQ]=coefs[order.mat[,iQ],iQ]
latexNames <- paste("q = ", as.character(test.quant), sep="")
colnames(abs.sorted.coefs) = latexNames
setwd("lassoResults")
xt = xtable(data.frame((abs.sorted.coefs)),digits = 5)
names(xt) = latexNames
latex <- print.xtable(xt, print.results = FALSE, scalebox = 0.65)
writeLines(
  c(
    "\\documentclass[11pt]{article}",
    "\\usepackage{graphicx}",
    "\\begin{document}",
    "\\thispagestyle{empty}",
    latex,
    "\\end{document}"
  ),
  "forestFire_lasso_coefsOrdered.tex"
)
tools::texi2pdf("table.tex", clean = TRUE)
xt = xtable(data.frame((abs.sorted.coefs)),digits = -2)
names(xt) = latexNames
latex <- print.xtable(xt, print.results = FALSE, scalebox = 0.65)
writeLines(
  c(
    "\\documentclass[11pt]{article}",
    "\\usepackage{graphicx}",
    "\\begin{document}",
    "\\thispagestyle{empty}",
    latex,
    "\\end{document}"
  ),
  "forestFire_lasso_coefsOrdered-2.tex"
)
tools::texi2pdf("table.tex", clean = TRUE)
xt = xtable(data.frame(order.mat))
names(xt) = latexNames
latex <- print.xtable(xt, print.results = FALSE, scalebox = 0.65)
writeLines(
  c(
    "\\documentclass[11pt]{article}",
    "\\usepackage{graphicx}",
    "\\begin{document}",
    "\\thispagestyle{empty}",
    latex,
    "\\end{document}"
  ),
  "forestFire_lasso_ordering.tex"
)
tools::texi2pdf("table.tex", clean = TRUE)
###################### compare with rq.fit.lasso ######################
test.quant = c(0.1,0.25,0.5,0.75,0.9)
rqlasso <- matrix(0, p, length(test.quant))
colnames(rqlasso) = latexNames
for(iQ in 1: length(test.quant)){
  q = test.quant[iQ]
  qfit <- rq(y~X1, tau = q)
  beta.tilde = qfit$coefficients 
  rqlassoFit <- rq.fit.lasso(X,y,tau=q,lambda=c(0,opt.lambda[iQ]/abs(beta.tilde[-1])))
  rqlasso[,iQ] = rqlassoFit$coefficients
}
cbind(mmlassoFit$coef, rqlasso)
df <- data.frame(cbind(mmlassoFit$coef[,1], rqlasso[,1],
                       mmlassoFit$coef[,2], rqlasso[,2],
                       mmlassoFit$coef[,3], rqlasso[,3]),
                       mmlassoFit$coef[,4], rqlasso[,4],
                       mmlassoFit$coef[,5], rqlasso[,5])
xt = xtable(df, digits = 5)
latex <- print.xtable(xt, print.results = FALSE, scalebox = 0.65)
writeLines(
  c(
    "\\documentclass[11pt]{article}",
    "\\usepackage{graphicx}",
    "\\begin{document}",
    "\\thispagestyle{empty}",
    latex,
    "\\end{document}"
  ),
  "forestFire_rqfitLassoVSmm.tex"
)
tools::texi2pdf("table.tex", clean = TRUE)
xt = xtable(df, digits = -5)
latex <- print.xtable(xt, print.results = FALSE, scalebox = 0.65)
writeLines(
  c(
    "\\documentclass[11pt]{article}",
    "\\usepackage{graphicx}",
    "\\begin{document}",
    "\\thispagestyle{empty}",
    latex,
    "\\end{document}"
  ),
  "forestFire_rqfitLassoVSmm-5.tex"
)
tools::texi2pdf("table.tex", clean = TRUE)

==> supp/regularized_quantile_regression/lasso_pollution.R <==
rm(list=ls())
library(tidyverse)
library(SMPracticals)
attach(pollution)
n = nrow(pollution); p = ncol(pollution) # n = 60 here; 15 covariates   one intercept
y <- log(mort) #y = scale(y) #(y-mean(y))/sd(y)
X1 <- as.matrix(pollution%>%select(-mort)) 
X1 = scale(X1) 
X = cbind(rep(1,n), X1)
qMMlasso <- function(y, X, quantiles, epsilon = 1e-6, epsilon2 = 1e-10, N = 10000, Nopt = 100000, thres = 1e-5){ 
  # N: number of iterations;  Nopt: number of iterations to fit using lambda.opt 
  # thres: count components of the parameter vector as 0 if abs(beta_j) < thres
  n = length(y); p = ncol(X) #(1+(p-1)) one intercept, (p-1) explanatory variables
  numq = length(quantiles)
  result = matrix(0, p, numq) # the betas we get from MM
  lambda.opt = rep(0, numq) # optimal lambdas for each q
  for(qi in 1:numq){
    q = quantiles[qi]
    print(paste0("q = ", q))
    qfit <- rq(y~X[,-1], tau = q)
    beta.tilde = qfit$coefficients #unpenalized estimator at a given q
    d = rep(4*q-2, n) # n by 1 vector
    lambdas = seq(0, 1, by=0.01)[-1] # candidate choices for the regularization parameter between (0,1)
    BIClike.vec = rep(0, length(lambdas))
    for (iLambda in 1:length(lambdas)){
      print(paste0("lambda", iLambda))
      lambda = lambdas[iLambda]
      beta.ini = rep(0,p)
      beta_k = beta.ini # p by 1
      for (k in 0:N){
        r_k = y - X%*%beta_k #n by 1 vector; residual based on current beta
        A = diag(as.numeric(1/(abs(r_k)+epsilon))) #n by n diagnal matrix
        V = diag(as.numeric(1/(abs(beta_k)+epsilon2)/abs(beta.tilde)))
        V[1,1] = 0
        beta.new = (solve(t(X)%*%A%*%X+lambda*2*V))%*%(t(X)%*%A%*%y+t(X)%*%d/2)
        beta_k = beta.new
        k = k+1
      }
      SlambdaCount = sum(abs(beta.new[-1])>thres) #|S_{\lambda}| 
      sigmahat = mean((y-X%*%beta.new)*q - (y-X%*%beta.new)*((y-X%*%beta.new)<0))
      BIClike.vec[iLambda] = log(sigmahat) + SlambdaCount*log(n)/2/n
    }
    lambda = lambdas[which.min(BIClike.vec)] #optimal lambda according to BIClike criterion
    lambda.opt[qi] = lambda
    beta.ini = rep(0,p)
    beta_k = beta.ini # p by 1
    for (k in 0:Nopt){
      print(paste0("with optimal lambda: Iteration ", k))
      r_k = y - X%*%beta_k #n by 1 vector; residual based on current beta
      A = diag(as.numeric(1/(abs(r_k)+epsilon))) #n by n diagnal matrix
      V = diag(as.numeric(1/(abs(beta_k)+epsilon2)/abs(beta.tilde)))
      V[1,1] = 0
      beta.new = (solve(t(X)%*%A%*%X+lambda*2*V))%*%(t(X)%*%A%*%y+t(X)%*%d/2)
      beta_k = beta.new
      k = k+1
    }
    if (qi==1) result = beta.new 
    else result = cbind(result, beta.new)
  }
  colnam = paste("q = ", as.character(quantiles), sep="")
  colnames(result) = colnam
  rownames(result)[1] = "intercept"
  fit = list(coef = result, optimal.lambda = lambda.opt)
  return(fit)
}
test.quant = c(0.25,0.5,0.75)
mmlassoFit <- qMMlasso(y, X, test.quant)
save(mmlassoFit, file = "MMlassoPollution.RData")

rm(list=ls())
library(quantreg)
library(tidyverse)
library(SMPracticals)
attach(pollution)
library(xtable)
n = nrow(pollution); p = ncol(pollution) # n = 60 here; 15 covariates   one intercept
y <- log(mort) #y = scale(y) #(y-mean(y))/sd(y)
X1 <- as.matrix(pollution%>%select(-mort)) 
X1 = scale(X1) 
X = cbind(rep(1,n), X1)
projDirec <- "C:/Users/annie/OneDrive - National University of Singapore/Documents/PhD/research/FYP github repos/MMquantreg"
setwd(paste(projDirec, "regularized and monotone quantile regression", sep = "/"))
load("MMlassoPollution.RData")
test.quant = c(0.25,0.5,0.75)
opt.lambda <- mmlassoFit$optimal.lambda    
coefs = mmlassoFit$coef[-1,] # exclude fitted coefficients for the intercept
order.mat <- apply(-abs(coefs), 2, order)
abs.sorted.coefs <- matrix(0, nrow(coefs), length(test.quant))
for(iQ in 1:length(test.quant)) abs.sorted.coefs[,iQ] = coefs[order.mat[,iQ],iQ]
latexNames <- paste("q = ", as.character(test.quant), sep="")
colnames(abs.sorted.coefs) = latexNames
setwd("lassoResults")
xt = xtable(data.frame(abs.sorted.coefs), digits = 5)
names(xt) = latexNames
latex <- print.xtable(xt, print.results = FALSE, scalebox = 0.65)
writeLines(
  c(
    "\\documentclass[11pt]{article}",
    "\\usepackage{graphicx}",
    "\\begin{document}",
    "\\thispagestyle{empty}",
    latex,
    "\\end{document}"
  ),
  "pollution_lasso_coefsOrdered.tex"
)
tools::texi2pdf("table.tex", clean = TRUE)
xt = xtable(data.frame(abs.sorted.coefs), digits = -2)
names(xt) = latexNames
latex <- print.xtable(xt, print.results = FALSE, scalebox = 0.65)
writeLines(
  c(
    "\\documentclass[11pt]{article}",
    "\\usepackage{graphicx}",
    "\\begin{document}",
    "\\thispagestyle{empty}",
    latex,
    "\\end{document}"
  ),
  "pollution_lasso_coefsOrdered-2.tex"
)
tools::texi2pdf("table.tex", clean = TRUE)
xt = xtable(data.frame(order.mat))
names(xt) = latexNames
latex <- print.xtable(xt, print.results = FALSE, scalebox = 0.65)
writeLines(
  c(
    "\\documentclass[11pt]{article}",
    "\\usepackage{graphicx}",
    "\\begin{document}",
    "\\thispagestyle{empty}",
    latex,
    "\\end{document}"
  ),
  "pollution_lasso_ordering.tex"
)
tools::texi2pdf("table.tex", clean = TRUE)
###################### compare with rq.fit.lasso ######################
test.quant = c(0.25,0.5,0.75)
rqlasso <- matrix(0, p, length(test.quant))
colnames(rqlasso) = latexNames
for(iQ in 1: length(test.quant)){
  q = test.quant[iQ]
  qfit <- rq(y~X1, tau = q)
  beta.tilde = qfit$coefficients 
  rqlassoFit <- rq.fit.lasso(X, y, tau = q, lambda = c(0, opt.lambda[iQ]/abs(beta.tilde[-1])))
  rqlasso[,iQ] = rqlassoFit$coefficients
}
cbind(mmlassoFit$coef, rqlasso)
df <- data.frame(cbind(mmlassoFit$coef[,1], rqlasso[,1],
                       mmlassoFit$coef[,2], rqlasso[,2],
                       mmlassoFit$coef[,3], rqlasso[,3]))
xt = xtable(df, digits = 5)
latex <- print.xtable(xt, print.results = FALSE, scalebox = 0.65)
writeLines(
  c(
    "\\documentclass[11pt]{article}",
    "\\usepackage{graphicx}",
    "\\begin{document}",
    "\\thispagestyle{empty}",
    latex,
    "\\end{document}"
  ),
  "pollution_rqfitLassoVSmm.tex"
)
tools::texi2pdf("table.tex", clean = TRUE)
xt = xtable(df, digits = -5)
latex <- print.xtable(xt, print.results = FALSE, scalebox = 0.65)
writeLines(
  c(
    "\\documentclass[11pt]{article}",
    "\\usepackage{graphicx}",
    "\\begin{document}",
    "\\thispagestyle{empty}",
    latex,
    "\\end{document}"
  ),
  "pollution_rqfitLassoVSmm-5.tex"
)
tools::texi2pdf("table.tex", clean = TRUE)

==> supp/regularized_quantile_regression/lasso_social.R <==
rm(list=ls())
library(quantreg)
library(tidyverse)
library(openxlsx)
library(xtable)
# projDirec <- "C:/Users/annie/OneDrive - National University of Singapore/Documents/PhD/research/FYP github repos/MMquantreg"
# setwd(paste(projDirec, "datasets", "qMMlasso", sep = "/"))
data <- read.csv("combinedSocial.csv")
data = data %>% select(-X) 
y = data$Life.expectancy
n = length(y)
X1 = as.matrix(select(data, -Life.expectancy))
p = ncol(X1)+1 #including intercept 21
X1 = scale(X1) 
X = cbind(rep(1,n), X1)
qMMlasso <- function(y, X, quantiles, epsilon = 1e-6, epsilon2 = 1e-8, N = 10000, Nopt = 100000, thres = 1e-5){ 
  #N: number of iterations;  Nopt: number of iterations to fit using lambda.opt 
  #thres: count components of the parameter vector as 0 if abs < thres
  n = length(y); p = ncol(X) #(1+(p-1)) one intercept, (p-1) explanatory variables
  numq = length(quantiles)
  result = matrix(0,p,numq) # the betas we get from MM
  lambda.opt = rep(0,numq) # optimal lambdas for each q
  for(qi in 1:numq){
    q = quantiles[qi]
    print(paste0("q = ", q))
    qfit <- rq(y~X[,-1], tau = q)
    beta.tilde = qfit$coefficients #unpenalized estimator at a given q
    d = rep(4*q-2,n) # n by 1 vector
    lambdas = seq(0, 1, by=0.01)[-1] # candidate choices for the regularization parameter between (0,1)
    BIClike.vec = rep(0,length(lambdas))
    for (iLambda in 1:length(lambdas)){
      print(paste0("lambda", iLambda))
      lambda = lambdas[iLambda]
      beta.ini = rep(0,p)
      beta_k = beta.ini # p by 1
      for (k in 0:N){
        r_k = y - X%*%beta_k #n by 1 vector; residual based on current beta
        A = diag(as.numeric(1/(abs(r_k)+epsilon))) #n by n diagnal matrix
        V = diag(as.numeric(1/(abs(beta_k)+epsilon2)/abs(beta.tilde)))
        V[1,1] = 0
        beta.new = (solve(t(X)%*%A%*%X+lambda*2*V))%*%(t(X)%*%A%*%y+t(X)%*%d/2)
        beta_k = beta.new
        k = k+1
      }
      SlambdaCount = sum(abs(beta.new[-1])>thres) #|S_{\lambda}| 
      sigmahat = mean((y-X%*%beta.new)*q - (y-X%*%beta.new)*((y-X%*%beta.new)<0))
      BIClike.vec[iLambda] = log(sigmahat) + SlambdaCount*log(n)/2/n
    }
    lambda = lambdas[which.min(BIClike.vec)] #optimal lambda according to BIClike criterion
    lambda.opt[qi] = lambda
    beta.ini = rep(0,p)
    beta_k = beta.ini # p by 1
    for (k in 0:Nopt){
      print(paste0("with optimal lambda: Iteration ", k))
      r_k = y - X%*%beta_k #n by 1 vector; residual based on current beta
      A = diag(as.numeric(1/(abs(r_k)+epsilon))) #n by n diagnal matrix
      V = diag(as.numeric(1/(abs(beta_k)+epsilon2)/abs(beta.tilde)))
      V[1,1] = 0
      beta.new = (solve(t(X)%*%A%*%X+lambda*2*V))%*%(t(X)%*%A%*%y+t(X)%*%d/2)
      beta_k = beta.new
      k = k+1
    }
    if (qi==1) result = beta.new 
    else result = cbind(result, beta.new)
  }
  colnam = paste("q = ", as.character(quantiles), sep="")
  colnames(result)= colnam
  rownames(result)[1] = "intercept"
  fit = list(coef=result, optimal.lambda = lambda.opt)
  return(fit)
}
test.quant <- c(0.1,0.25,0.5,0.75,0.9)
mmlassoFit <- qMMlasso(y, X, test.quant)
save(mmlassoFit, file = "MMlassoSocial.RData")

rm(list=ls())
library(quantreg)
library(tidyverse)
library(xtable)
projDirec <- "C:/Users/annie/OneDrive - National University of Singapore/Documents/PhD/research/FYP github repos/MMquantreg"
setwd(paste(projDirec, "datasets", "qMMlasso", sep = "/"))
data <- read.csv("combinedSocial.csv")
data = data %>% select(-X) 
y = data$Life.expectancy
n = length(y)
X1 = as.matrix(select(data, -Life.expectancy))
p = ncol(X1)+1 #including intercept 21
X1 = scale(X1) 
X = cbind(rep(1,n), X1)
test.quant <- c(0.1,0.25,0.5,0.75,0.9)
setwd(paste(projDirec, "regularized and monotone quantile regression", sep = "/"))
load("MMlassoSocial.RData")
opt.lambda <- mmlassoFit$optimal.lambda    
coefs = mmlassoFit$coef[-1,] # exclude fitted coefficients for the intercept
order.mat <- apply(-abs(coefs),2,order)
abs.sorted.coefs <- matrix(0,nrow(coefs),length(test.quant))
for(iQ in 1:length(test.quant)) abs.sorted.coefs[,iQ]=coefs[order.mat[,iQ],iQ]
latexNames <- paste("q = ", as.character(test.quant), sep="")
colnames(abs.sorted.coefs) = latexNames
setwd("lassoResults")
xt = xtable(data.frame(abs.sorted.coefs), digits = 5)
names(xt) = latexNames
latex <- print.xtable(xt, print.results = FALSE, scalebox = 0.65)
writeLines(
  c(
    "\\documentclass[11pt]{article}",
    "\\usepackage{graphicx}",
    "\\begin{document}",
    "\\thispagestyle{empty}",
    latex,
    "\\end{document}"
  ),
  "social_lasso_coefsOrdered.tex"
)
tools::texi2pdf("table.tex", clean = TRUE)
xt = xtable(data.frame((abs.sorted.coefs)), digits = -2)
names(xt) = latexNames
latex <- print.xtable(xt, print.results = FALSE, scalebox = 0.65)
writeLines(
  c(
    "\\documentclass[11pt]{article}",
    "\\usepackage{graphicx}",
    "\\begin{document}",
    "\\thispagestyle{empty}",
    latex,
    "\\end{document}"
  ),
  "social_lasso_coefsOrdered-2.tex"
)
tools::texi2pdf("table.tex", clean = TRUE)
xt = xtable(data.frame(order.mat))
names(xt) = latexNames
latex <- print.xtable(xt, print.results = FALSE, scalebox = 0.65)
writeLines(
  c(
    "\\documentclass[11pt]{article}",
    "\\usepackage{graphicx}",
    "\\begin{document}",
    "\\thispagestyle{empty}",
    latex,
    "\\end{document}"
  ),
  "social_lasso_ordering.tex"
)
tools::texi2pdf("table.tex", clean = TRUE)
###################### compare with rq.fit.lasso ######################
test.quant = c(0.1,0.25,0.5,0.75,0.9)
rqlasso <- matrix(0,p,length(test.quant))
colnames(rqlasso) = latexNames
for(iQ in 1: length(test.quant)){
  q = test.quant[iQ]
  qfit <- rq(y~X1, tau = q)
  beta.tilde = qfit$coefficients 
  rqlassoFit <- rq.fit.lasso(X,y,tau=q,lambda=c(0,opt.lambda[iQ]/abs(beta.tilde[-1])))
  rqlasso[,iQ] = rqlassoFit$coefficients
}
round(cbind(mmlassoFit$coef,rqlasso), digits = 5)
df <- data.frame(cbind(mmlassoFit$coef[,1], rqlasso[,1],
                       mmlassoFit$coef[,2], rqlasso[,2],
                       mmlassoFit$coef[,3], rqlasso[,3]),
                       mmlassoFit$coef[,4], rqlasso[,4],
                       mmlassoFit$coef[,5], rqlasso[,5])
xt = xtable(df, digits = 5)
latex <- print.xtable(xt, print.results = FALSE, scalebox = 0.65)
writeLines(
  c(
    "\\documentclass[11pt]{article}",
    "\\usepackage{graphicx}",
    "\\begin{document}",
    "\\thispagestyle{empty}",
    latex,
    "\\end{document}"
  ),
  "social_rqfitLassoVSmm.tex"
)
tools::texi2pdf("table.tex", clean = TRUE)
xt = xtable(df, digits = -5)
latex <- print.xtable(xt, print.results = FALSE, scalebox = 0.65)
writeLines(
  c(
    "\\documentclass[11pt]{article}",
    "\\usepackage{graphicx}",
    "\\begin{document}",
    "\\thispagestyle{empty}",
    latex,
    "\\end{document}"
  ),
  "social_rqfitLassoVSmm-5.tex"
)
tools::texi2pdf("table.tex", clean = TRUE)
